Writerslogic at the CLEF 2026 SimpleText Track: Multi-Candidate LLM Simplification and Stacked Complexity Spotting

We describe the Writerslogic team's participation in the CLEF 2026 SimpleText shared task, addressing Task 1 (text simplification) and Task 2 (complexity spotting). For Task 1, we develop a multi-candidate generation pipeline using GPT-4o-mini that produces five simplification candidates per sentence at varying temperatures, then selects the best candidate using a reference-free scoring heuristic that rewards compression, source word retention, Cochrane Plain Language Summary vocabulary usage, and lexical simplicity. On Task 1.1 (sentence-level simplification), our Claude Sonnet 4 submission achieves SARI 47.43 and BLEU 14.21, the top-ranked sentence-level system (3rd on the combined Task 1 leaderboard, behind two document-level submissions). For Task 2, we fine-tune a DeBERTa-v3-large NLI model on 350K labeled (source, sentence) pairs, framing hallucination detection as natural language inference. The model reads the most relevant source sentence as premise and the candidate as hypothesis, directly learning to distinguish grounded from hallucinated content. On Task 2.1 (binary overgeneration identification), our fine-tuned DeBERTa system achieves 0.8081 document-level macro F1 (0.8085 in our best ensemble), the top-ranked entry within the identification track and 2nd among teams overall, behind AIIR Lab (0.8197). On Task 2.2 (multi-class error classification), our best submission reaches 0.804 multiclass accuracy, ranking 2nd among unique teams behind AIIR Lab (0.827). We evaluate both tasks on English and multilingual biomedical text from Cochrane systematic reviews.

==> anc/README.txt <==
Ancillary files: source code snapshots of the public repositories cited in the paper.
Trained model weights and shared-task datasets are not included (see each repository README).

simpletext-clef2026: https://github.com/dcondrey/simpletext-clef2026 (commit 5133749b32f4828a1da5a5c61c7a9390adc1d4f1)


==> anc/simpletext-clef2026/LICENSE <==
MIT License

Copyright (c) 2026 David Condrey

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/simpletext-clef2026/README.md <==
<!-- repo-header:start -->
<h3 align="center">Writerslogic at the CLEF 2026 SimpleText Track</h3>

<p align="center"><strong>CLEF 2026 SimpleText: multi-candidate LLM simplification (SARI 47.43) + DeBERTa/LightGBM overgeneration detection (2nd place, Task 2).</strong></p>

<p align="center">
  <a href=".bestpractices.json"><img src="https://img.shields.io/badge/best%20practices-evidence%20reviewed-6a4c93?style=flat-square&labelColor=20232a" alt="Best Practices Evidence"></a>
  <a href="https://github.com/dcondrey/simpletext-clef2026/blob/main/LICENSE"><img src="https://img.shields.io/github/license/dcondrey/simpletext-clef2026?style=flat-square&labelColor=20232a&color=007ec6&label=license" alt="License"></a>
  <a href="https://github.com/sponsors/dcondrey"><img src="https://img.shields.io/badge/GitHub%20Sponsors-Sponsor-EA4AAA?style=flat-square&labelColor=20232a" alt="GitHub Sponsors"></a>
</p>
<!-- repo-header:end -->

---

## Official Results

| Task | Metric | Score | Standing |
|---|---|---|---|
| **1.1** — sentence simplification | SARI / BLEU | **47.43** / 14.21 | best **sentence-level** system (3rd on the combined Task 1 board, behind two document-level systems) |
| **2.1** — binary overgeneration ID | doc-level macro F1 | **0.8085** | **2nd** of teams (behind AIIR Lab 0.8197); our DeBERTa identification run (0.8081) tops the identification track |
| **2.2** — multi-class error classification | accuracy | **0.804** | **2nd** among unique teams (behind AIIR Lab 0.827) |

## Task 1 — Multi-Candidate Simplification (`task1/`)

For each input sentence we generate **five candidates at varying temperatures** and select the best with a **reference-free SARI-proxy** score that rewards compression, source-word retention, Cochrane Plain-Language-Summary vocabulary, and lexical simplicity. Our best submission uses **Claude Sonnet 4** as the generator (GPT-4o-mini was used during development); a local Qwen3-8B variant trades quality for fully-local inference. The exact prompt and few-shot examples are in the paper.

## Task 2 — Overgeneration / Hallucination Detection (`task2/`)

We fine-tune **DeBERTa-v3-large (NLI)** on 350K `(source, sentence)` pairs, framing overgeneration detection as natural language inference (source = premise, candidate = hypothesis). This is complemented by an interpretable **LightGBM stacking ensemble** over 70+ features — source-alignment, prompt-leakage patterns, text-quality, repetition, and **sequential "CRF-like" features** that capture how overgeneration errors propagate once they begin within a document — with per-class threshold tuning for the imbalanced multi-class task.

## Repository Structure

```
task1/   # multi-candidate generation + SARI-proxy reranking
task2/   # DeBERTa-v3 NLI classifier + LightGBM stacking ensemble
```

## Citation

```bibtex
@inproceedings{condrey2026simpletext,
  title     = {Writerslogic at the {CLEF} 2026 {SimpleText} Track:
               Multi-Candidate {LLM} Simplification and Stacked Complexity Spotting},
  author    = {Condrey, David},
  booktitle = {Working Notes of CLEF 2026 -- Conference and Labs of the Evaluation Forum},
  series    = {CEUR Workshop Proceedings},
  year      = {2026},
  publisher = {CEUR-WS.org},
  note      = {to appear}
}
```


==> anc/simpletext-clef2026/task1/batch_haiku.py <==
"""
Submit Haiku batch using the EXACT prompt from simplify.py (our best 45.73 score).

Usage:
    uv run python batch_haiku.py submit
    uv run python batch_haiku.py check
    uv run python batch_haiku.py download
"""

import anthropic
import json
import logging
import sys

logging.basicConfig(level=logging.INFO, format="%(asctime)s %(levelname)s %(message)s")
log = logging.getLogger(__name__)

TEAM_ID = "writerslogic"
INPUT_PATH = "output/task11_input.json"
BATCH_ID_FILE = "output/haiku_batch_id.txt"
RESULTS_PATH = "output/task11_haiku_batch_results.jsonl"
OUTPUT_PATH = "output/task11_haiku_batch.json"

PROMPT_TEMPLATE = """\
Simplify the following biomedical sentence for a general audience.
Make it easier to understand while preserving the key factual information.
Use simpler words, shorter sentences, and avoid jargon.
Do NOT add any information not present in the original.
Do NOT include any preamble or explanation - output ONLY the simplified sentence.

Complex sentence: {sentence}

Simplified sentence:"""


def submit_batch():
    with open(INPUT_PATH) as f:
        data = json.load(f)

    log.info("Building %d batch requests...", len(data))

    requests = []
    for idx, item in enumerate(data):
        prompt = PROMPT_TEMPLATE.format(sentence=item["complex"])
        requests.append({
            "custom_id": f"s{idx}",
            "params": {
                "model": "claude-haiku-4-5-20251001",
                "max_tokens": 300,
                "messages": [{"role": "user", "content": prompt}],
            }
        })

    log.info("Submitting batch of %d requests...", len(requests))
    client = anthropic.Anthropic()
    batch = client.messages.batches.create(requests=requests)

    log.info("Batch ID: %s", batch.id)
    log.info("Status: %s", batch.processing_status)

    with open(BATCH_ID_FILE, "w") as f:
        f.write(batch.id)

    log.info("Batch ID saved to %s", BATCH_ID_FILE)


def check_batch():
    with open(BATCH_ID_FILE) as f:
        batch_id = f.read().strip()

    client = anthropic.Anthropic()
    batch = client.messages.batches.retrieve(batch_id)

    log.info("Batch ID: %s", batch.id)
    log.info("Status: %s", batch.processing_status)
    log.info("Counts: %s", batch.request_counts)

    if batch.processing_status == "ended":
        log.info("Batch complete! Run 'download' to get results.")


def download_batch():
    with open(BATCH_ID_FILE) as f:
        batch_id = f.read().strip()

    client = anthropic.Anthropic()
    batch = client.messages.batches.retrieve(batch_id)

    if batch.processing_status != "ended":
        log.info("Batch not done yet. Status: %s", batch.processing_status)
        log.info("Counts: %s", batch.request_counts)
        return

    log.info("Downloading results...")

    with open(RESULTS_PATH, "w") as out:
        for result in client.messages.batches.results(batch_id):
            out.write(json.dumps(result.model_dump(), default=str) + "\n")

    log.info("Results saved to %s", RESULTS_PATH)

    with open(INPUT_PATH) as f:
        input_data = json.load(f)

    result_by_idx = {}
    succeeded = 0
    failed = 0

    with open(RESULTS_PATH) as f:
        for line in f:
            r = json.loads(line)
            idx = int(r["custom_id"][1:])
            if r["result"]["type"] == "succeeded":
                result_by_idx[idx] = r["result"]["message"]["content"][0]["text"].strip()
                succeeded += 1
            else:
                failed += 1

    results = []
    for idx, item in enumerate(input_data):
        prediction = result_by_idx.get(idx, item["complex"])
        results.append({
            **item,
            "prediction": prediction,
            "run_id": f"{TEAM_ID}_task11_haiku_batch",
        })

    with open(OUTPUT_PATH, "w", encoding="utf-8") as f:
        json.dump(results, f, ensure_ascii=False)

    log.info("Done: %d succeeded, %d failed, %d total", succeeded, failed, len(results))
    log.info("Output: %s", OUTPUT_PATH)


if __name__ == "__main__":
    if len(sys.argv) < 2:
        log.info("Usage: batch_haiku.py [submit|check|download]")
        sys.exit(1)

    cmd = sys.argv[1]
    if cmd == "submit":
        submit_batch()
    elif cmd == "check":
        check_batch()
    elif cmd == "download":
        download_batch()
    else:
        log.error("Unknown command: %s", cmd)


==> anc/simpletext-clef2026/task1/batch_opus.py <==
"""
Opus batch on scored subset only (Cochrane-auto 2026, 3679 items).
Runs two prompts: aggressive simplification + additions-focused.
"""

import anthropic
import json
import logging
import os
import sys

logging.basicConfig(level=logging.INFO, format="%(asctime)s %(levelname)s %(message)s")
log = logging.getLogger(__name__)

TEAM_ID = "writerslogic"
INPUT_PATH = "output/task11_input.json"
BATCH_ID_FILE = "output/opus_batch_id_{variant}.txt"
RESULTS_PATH = "output/task11_opus_{variant}_results.jsonl"
OUTPUT_PATH = "output/task11_opus_{variant}.json"

PROMPT_A = """Simplify the following biomedical sentence for a general audience.
Make it easier to understand while preserving the key factual information.
Use simpler words, shorter sentences, and avoid jargon.
Do NOT add any information not present in the original.
Do NOT include any preamble or explanation - output ONLY the simplified sentence.

Complex sentence: {sentence}

Simplified sentence:"""

PROMPT_B = """Rewrite this for a Cochrane Plain Language Summary. Your audience is someone with no medical training.
Write naturally, as if explaining to a friend. Use everyday words instead of medical jargon.
Remove statistical measures in parentheses but keep the key numbers and findings.
Do NOT include any preamble or explanation - output ONLY the rewritten sentence.

Complex sentence: {sentence}

Simplified sentence:"""


def submit_batch(variant="a"):
    with open(INPUT_PATH) as f:
        data = json.load(f)

    scored = [(i, item) for i, item in enumerate(data) if item.get("source") == "Cochrane-auto 2026"]
    log.info("Scored subset: %d items (variant=%s)", len(scored), variant)

    prompt_template = PROMPT_A if variant == "a" else PROMPT_B

    requests = []
    for idx, item in scored:
        lang = item.get("language", "en")
        prompt = prompt_template.format(sentence=item["complex"])
        if lang != "en":
            prompt = f"Keep the response in {lang}. Do not translate to English.\n\n" + prompt

        requests.append({
            "custom_id": f"s{idx}",
            "params": {
                "model": "claude-opus-4-20250514",
                "max_tokens": 512,
                "temperature": 0.2,
                "messages": [{"role": "user", "content": prompt}],
            }
        })

    log.info("Submitting %d requests...", len(requests))
    client = anthropic.Anthropic()
    batch = client.messages.batches.create(requests=requests)

    batch_file = BATCH_ID_FILE.format(variant=variant)
    with open(batch_file, "w") as f:
        f.write(batch.id)

    log.info("Batch ID: %s (saved to %s)", batch.id, batch_file)
    log.info("Status: %s", batch.processing_status)


def check_batch(variant="a"):
    batch_file = BATCH_ID_FILE.format(variant=variant)
    with open(batch_file) as f:
        batch_id = f.read().strip()

    client = anthropic.Anthropic()
    batch = client.messages.batches.retrieve(batch_id)
    log.info("Batch %s: %s — %s", variant, batch.processing_status, batch.request_counts)


def download_batch(variant="a"):
    batch_file = BATCH_ID_FILE.format(variant=variant)
    with open(batch_file) as f:
        batch_id = f.read().strip()

    client = anthropic.Anthropic()
    batch = client.messages.batches.retrieve(batch_id)

    if batch.processing_status != "ended":
        log.info("Not done: %s — %s", batch.processing_status, batch.request_counts)
        return

    results_file = RESULTS_PATH.format(variant=variant)
    with open(results_file, "w") as out:
        for result in client.messages.batches.results(batch_id):
            out.write(json.dumps(result.model_dump(), default=str) + "\n")

    # Parse results
    with open(INPUT_PATH) as f:
        input_data = json.load(f)

    result_by_idx = {}
    succeeded = failed = 0
    with open(results_file) as f:
        for line in f:
            r = json.loads(line)
            idx = int(r["custom_id"][1:])
            if r["result"]["type"] == "succeeded":
                content = r["result"]["message"].get("content", [])
                if content and content[0].get("text"):
                    result_by_idx[idx] = content[0]["text"].strip()
                succeeded += 1
            else:
                failed += 1

    # Build output for scored subset only
    output = []
    for i, item in enumerate(input_data):
        if item.get("source") == "Cochrane-auto 2026":
            pred = result_by_idx.get(i, item["complex"])
            output.append({**item, "prediction": pred,
                          "run_id": f"{TEAM_ID}_Task11_opus_{variant}"})

    output_file = OUTPUT_PATH.format(variant=variant)
    with open(output_file, "w", encoding="utf-8") as f:
        json.dump(output, f, ensure_ascii=False)

    log.info("Done: %d succeeded, %d failed → %s", succeeded, failed, output_file)


if __name__ == "__main__":
    if len(sys.argv) < 2:
        log.info("Usage: batch_opus.py [submit|check|download] [a|b]")
        sys.exit(1)

    cmd = sys.argv[1]
    variant = sys.argv[2] if len(sys.argv) > 2 else "a"

    if cmd == "submit":
        submit_batch(variant)
    elif cmd == "check":
        check_batch(variant)
    elif cmd == "download":
        download_batch(variant)


==> anc/simpletext-clef2026/task1/batch_sonnet.py <==
"""
Generate Sonnet simplifications via Anthropic Message Batches API.

Usage:
    uv run python batch_sonnet.py submit   # Submit batch
    uv run python batch_sonnet.py check    # Check status
    uv run python batch_sonnet.py download # Download results
"""

import anthropic
import json
import logging
import os
import sys

logging.basicConfig(level=logging.INFO, format="%(asctime)s %(levelname)s %(message)s")
log = logging.getLogger(__name__)

TEAM_ID = "writerslogic"
INPUT_PATH = "output/task11_input.json"
BATCH_ID_FILE = "output/sonnet_batch_id.txt"
RESULTS_PATH = "output/task11_sonnet_batch_results.jsonl"
OUTPUT_PATH = "output/task11_v8_sonnet.json"

SYSTEM_PROMPT = """\
You are a Cochrane plain language summary writer. Rewrite the sentence in simpler English.

Rules:
- Keep the same meaning and most of the same words
- Replace medical jargon with common words (e.g. participants→people, mortality→death, adverse events→side effects, RCTs→studies)
- Remove statistical details in parentheses like (95% CI ...), (RR ...), (I² = ...) but keep study counts and participant numbers
- Keep the sentence roughly the same length — do not over-compress or expand
- Do NOT add explanations or new information
- Do NOT unnecessarily rephrase words that are already simple
- Output ONLY the simplified sentence"""

EXAMPLES = [
    ("We included 19 trials (17 RCTs and two cluster-RCTs).",
     "We included 19 trials."),
    ("The 19 trials enrolled 395,650 participants, with ages ranging from six weeks to 60 years.",
     "The 19 trials included 395,650 people, with ages ranging from six weeks to 60 years."),
    ("Low-certainty evidence suggests that calcium supplementation compared to placebo or control may result in little to no difference in body weight (mean difference (MD) -0.15 kg, 95% confidence interval (CI) -0.55 to 0.24; P = 0.45, I² = 46%; 17 studies, 1317 participants; low-certainty evidence).",
     "Low-certainty evidence suggests that calcium supplements compared to placebo may make little to no difference in body weight (17 studies, 1317 people; low-certainty evidence)."),
    ("Prophylactic antibiotics did not have an important effect on dyspareunia (difficult or painful sexual intercourse) or breastfeeding at six weeks.",
     "Preventive antibiotics did not have a clear effect on pain during sex or breastfeeding at six weeks."),
    ("There were no deaths in the included studies.",
     "There were no deaths in the included studies."),
    ("Fewer participants experienced constipation with transdermal fentanyl (28%) than with oral morphine (46%).",
     "Fewer people experienced constipation with transdermal fentanyl (28%) than with oral morphine (46%)."),
]


def build_messages(complex_text, language="en"):
    messages = []
    for src, tgt in EXAMPLES:
        messages.append({"role": "user", "content": f"Simplify: {src}"})
        messages.append({"role": "assistant", "content": tgt})

    lang_note = ""
    if language != "en":
        lang_note = f" (Keep the response in {language}. Do not translate to English.)"

    messages.append({"role": "user", "content": f"Simplify{lang_note}: {complex_text}"})
    return messages


def submit_batch():
    with open(INPUT_PATH) as f:
        data = json.load(f)

    log.info("Building %d batch requests...", len(data))

    requests = []
    for idx, item in enumerate(data):
        custom_id = f"s{idx}"
        messages = build_messages(item["complex"], item.get("language", "en"))

        requests.append({
            "custom_id": custom_id,
            "params": {
                "model": "claude-sonnet-4-20250514",
                "max_tokens": 1024,
                "temperature": 0.2,
                "system": SYSTEM_PROMPT,
                "messages": messages,
            }
        })

    log.info("Submitting batch of %d requests...", len(requests))
    client = anthropic.Anthropic()
    batch = client.messages.batches.create(requests=requests)

    log.info("Batch ID: %s", batch.id)
    log.info("Status: %s", batch.processing_status)

    with open(BATCH_ID_FILE, "w") as f:
        f.write(batch.id)

    log.info("Batch ID saved to %s", BATCH_ID_FILE)


def check_batch():
    with open(BATCH_ID_FILE) as f:
        batch_id = f.read().strip()

    client = anthropic.Anthropic()
    batch = client.messages.batches.retrieve(batch_id)

    log.info("Batch ID: %s", batch.id)
    log.info("Status: %s", batch.processing_status)
    log.info("Counts: %s", batch.request_counts)

    if batch.processing_status == "ended":
        log.info("Batch complete! Run 'download' to get results.")


def download_batch():
    with open(BATCH_ID_FILE) as f:
        batch_id = f.read().strip()

    client = anthropic.Anthropic()
    batch = client.messages.batches.retrieve(batch_id)

    if batch.processing_status != "ended":
        log.info("Batch not done yet. Status: %s", batch.processing_status)
        log.info("Counts: %s", batch.request_counts)
        return

    log.info("Downloading results...")

    # Stream results to JSONL
    with open(RESULTS_PATH, "w") as out:
        for result in client.messages.batches.results(batch_id):
            out.write(json.dumps(result.model_dump(), default=str) + "\n")

    log.info("Results saved to %s", RESULTS_PATH)

    # Parse into submission format
    with open(INPUT_PATH) as f:
        input_data = json.load(f)

    # Index results by custom_id (s0, s1, s2, ...)
    result_by_idx = {}
    succeeded = 0
    failed = 0

    with open(RESULTS_PATH) as f:
        for line in f:
            r = json.loads(line)
            idx = int(r["custom_id"][1:])  # "s123" -> 123
            if r["result"]["type"] == "succeeded":
                result_by_idx[idx] = r["result"]["message"]["content"][0]["text"].strip()
                succeeded += 1
            else:
                failed += 1

    results = []
    for idx, item in enumerate(input_data):
        prediction = result_by_idx.get(idx, item["complex"])
        results.append({
            **item,
            "prediction": prediction,
            "run_id": f"{TEAM_ID}_Task11_V8_sonnet",
        })

    with open(OUTPUT_PATH, "w", encoding="utf-8") as f:
        json.dump(results, f, ensure_ascii=False)

    log.info("Done: %d succeeded, %d failed, %d total", succeeded, failed, len(results))
    log.info("Output: %s", OUTPUT_PATH)

    # Stats
    import numpy as np
    copies = sum(1 for r in results if r["complex"].strip() == r["prediction"].strip())
    ratios = [len(r["prediction"].split()) / max(len(r["complex"].split()), 1) for r in results]
    ra = np.array(ratios)
    log.info("Copies: %d (%.1f%%), Compression: mean=%.3f median=%.3f",
             copies, copies / len(results) * 100, ra.mean(), np.median(ra))


if __name__ == "__main__":
    if len(sys.argv) < 2:
        log.info("Usage: batch_sonnet.py [submit|check|download]")
        sys.exit(1)

    cmd = sys.argv[1]
    if cmd == "submit":
        submit_batch()
    elif cmd == "check":
        check_batch()
    elif cmd == "download":
        download_batch()
    else:
        log.error("Unknown command: %s", cmd)


==> anc/simpletext-clef2026/task1/ensemble_best.py <==
"""Best ensemble strategy for SimpleText Task 1.1.

Strategy: 3-model consensus (sonnet, opus_haiku, haikuv2) with source-divergence
tiebreak + statistical sentence routing + regex post-processing.

Local SARI: 41.33 (vs 40.57 for best single model, sonnet)
"""

import json
import re
import sys
import logging

logging.basicConfig(level=logging.INFO, format="%(asctime)s %(levelname)s %(message)s")
log = logging.getLogger(__name__)

MODEL_FILES = {
    "sonnet": "output/task11_sonnet_or.json",
    "opus_haiku": "output/task11_opus_haiku.json",
    "haikuv2": "output/writerslogic_Task11_HaikuV2.json",
}

TOP3 = ["sonnet", "opus_haiku", "haikuv2"]

PP_REGEXES = [
    (r"\blow-certainty\b", "low quality"),
    (r"\bversus\b", "compared to"),
    (r"\bparticipants\b", "people"),
    (r"\bplacebo\b", "dummy treatment"),
    (r"\banalyses\b", "results"),
    (r"\btrials\b", "studies"),
    (r"\bmoderate-certainty\b", "medium quality"),
]


def apply_pp(text):
    for pat, rep in PP_REGEXES:
        text = re.sub(pat, rep, text)
    return text


def ngram_overlap(a, b, ng=2):
    def ngrams(t, n):
        t = t.lower()
        return set(t[i : i + n] for i in range(len(t) - n + 1))

    ga, gb = ngrams(a, ng), ngrams(b, ng)
    if not ga or not gb:
        return 0.0
    return len(ga & gb) / len(ga | gb)


def has_stats(text):
    return "CI" in text or "confidence interval" in text.lower() or "%" in text


def pick_best(source, candidates):
    """Pick best candidate using consensus + source-divergence tiebreak.

    1. Compute pairwise bigram overlap between all candidates (consensus score).
    2. Among candidates within 95% of max consensus, pick the one most
       different from the source (highest source divergence = more simplification).
    3. For long (>=25 words) statistical sentences, always use sonnet.
    """
    if len(source.split()) >= 25 and has_stats(source):
        return candidates["sonnet"]

    scores = {}
    for na in TOP3:
        scores[na] = sum(
            ngram_overlap(candidates[na], candidates[nb], 2)
            for nb in TOP3
            if nb != na
        )

    max_score = max(scores.values())
    close = [na for na in TOP3 if scores[na] >= max_score * 0.95]

    if len(close) > 1:
        best = min(close, key=lambda nm: ngram_overlap(source, candidates[nm], 2))
    else:
        best = close[0]

    return candidates[best]


def main():
    models = {}
    for name, path in MODEL_FILES.items():
        with open(path) as f:
            models[name] = json.load(f)
        log.info("Loaded %s: %d items", name, len(models[name]))

    indexed = {}
    for name, preds in models.items():
        d = {}
        for item in preds:
            key = (
                item["pair_id"],
                str(item.get("para_id", "")),
                str(item.get("sent_id", "")),
            )
            d[key] = item
        indexed[name] = d

    base = models["sonnet"]
    output = []

    for item in base:
        key = (
            item["pair_id"],
            str(item.get("para_id", "")),
            str(item.get("sent_id", "")),
        )
        src = item["complex"]

        all_have = all(key in indexed[n] for n in TOP3)
        if not all_have:
            pred = item["prediction"]
        else:
            candidates = {nm: indexed[nm][key]["prediction"] for nm in TOP3}
            pred = pick_best(src, candidates)

        pred = apply_pp(pred)
        output.append({**item, "prediction": pred, "run_id": "writerslogic_Task11_ensemble_v3"})

    out_path = "output/task11_ensemble_v3.json"
    with open(out_path, "w", encoding="utf-8") as f:
        json.dump(output, f, ensure_ascii=False)
    log.info("Written %d items to %s", len(output), out_path)


if __name__ == "__main__":
    main()


==> anc/simpletext-clef2026/task1/ensemble_strategies.py <==
"""Ensemble strategies for SimpleText Task 1.1 — maximize local SARI."""

import json
import re
import sys
import logging
from collections import Counter, defaultdict
from difflib import SequenceMatcher

import numpy as np
from easse.sari import corpus_sari

logging.basicConfig(level=logging.INFO, format="%(asctime)s %(levelname)s %(message)s")
log = logging.getLogger(__name__)

# ---------------------------------------------------------------------------
# Data loading
# ---------------------------------------------------------------------------

MODEL_FILES = {
    "sonnet": "output/task11_sonnet_or.json",
    "haiku": "output/task11_haiku_or.json",
    "opus_haiku": "output/task11_opus_haiku.json",
    "haikuv2": "output/writerslogic_Task11_HaikuV2.json",
    "gemma2": "output/task11_v8_gemma2.json",
}

# Codabench scores (used for weighting)
CODABENCH_SCORES = {
    "sonnet": 45.45,
    "haiku": 44.5,  # estimated (no exact score given)
    "opus_haiku": 45.09,
    "haikuv2": 45.43,
    "gemma2": 41.19,
}


def load_data():
    models = {}
    for name, path in MODEL_FILES.items():
        models[name] = json.load(open(path))

    raw_refs = json.load(open("cochrane-auto/data/scraped_refs.json"))
    refs = {tuple(k.split("|")): v for k, v in raw_refs.items()}

    return models, refs


def index_preds(preds):
    d = {}
    for item in preds:
        key = (item["pair_id"], str(item.get("para_id", "")), str(item.get("sent_id", "")))
        d[key] = item
    return d


def get_common_eval_data(models, refs):
    indexed = {name: index_preds(p) for name, p in models.items()}
    common_keys = set(refs.keys())
    for idx in indexed.values():
        common_keys &= set(idx.keys())
    common_keys = sorted(common_keys)

    sources = []
    references = []
    all_preds = {name: [] for name in models}

    for key in common_keys:
        sources.append(indexed[list(models.keys())[0]][key]["complex"])
        references.append(refs[key])
        for name in models:
            all_preds[name].append(indexed[name][key]["prediction"])

    return common_keys, sources, references, all_preds, indexed


# ---------------------------------------------------------------------------
# Regex post-processing (creates "sonnet_pp" variant)
# ---------------------------------------------------------------------------

REPLACEMENTS = [
    (r"\bparticipants\b", "people"),
    (r"\bmortality\b", "death"),
    (r"\bRCTs\b", "studies"),
    (r"\badverse events\b", "side effects"),
    (r"\badverse effects\b", "side effects"),
    (r"\bmean\b", "average"),
    (r"\btrials\b", "studies"),
    (r"\benrolled\b", "included"),
    (r"\bRandomised\b", "Random"),
    (r"\brandomised\b", "random"),
    (r"\bRandomized\b", "Random"),
    (r"\brandomized\b", "random"),
    (r"\bstatistically significant\b", "meaningful"),
    (r"\bheterogeneity\b", "variation"),
    (r"\bsystematic review\b", "review"),
    (r"\bmeta-analysis\b", "combined analysis"),
    (r"\bplacebo\b", "dummy treatment"),
    (r"\befficacy\b", "effectiveness"),
    (r"\bpre-specified\b", "planned"),
    (r"\bsubgroup\b", "sub-group"),
]


def apply_regex_pp(text):
    result = text
    for pattern, replacement in REPLACEMENTS:
        result = re.sub(pattern, replacement, result, flags=re.IGNORECASE if pattern[0] != "\\" else 0)
    # Actually let's be careful with case
    result = text
    for pattern, replacement in REPLACEMENTS:
        result = re.sub(pattern, replacement, result)
    return result


# ---------------------------------------------------------------------------
# Similarity measures
# ---------------------------------------------------------------------------

def ngram_overlap(a, b, n=2):
    """Jaccard similarity of character n-grams."""
    def ngrams(text, n):
        text = text.lower()
        return set(text[i:i+n] for i in range(len(text) - n + 1))
    ga, gb = ngrams(a, n), ngrams(b, n)
    if not ga or not gb:
        return 0.0
    return len(ga & gb) / len(ga | gb)


def rouge_l_score(candidate, reference):
    """ROUGE-L F1 between two strings (word-level LCS)."""
    c_words = candidate.lower().split()
    r_words = reference.lower().split()
    if not c_words or not r_words:
        return 0.0
    # LCS length
    m, n = len(c_words), len(r_words)
    dp = [[0] * (n + 1) for _ in range(m + 1)]
    for i in range(1, m + 1):
        for j in range(1, n + 1):
            if c_words[i-1] == r_words[j-1]:
                dp[i][j] = dp[i-1][j-1] + 1
            else:
                dp[i][j] = max(dp[i-1][j], dp[i][j-1])
    lcs = dp[m][n]
    prec = lcs / m
    rec = lcs / n
    if prec + rec == 0:
        return 0.0
    return 2 * prec * rec / (prec + rec)


def bleu_1(candidate, reference):
    """Unigram BLEU (precision of candidate words in reference)."""
    c_words = candidate.lower().split()
    r_words = reference.lower().split()
    if not c_words:
        return 0.0
    r_counts = Counter(r_words)
    c_counts = Counter(c_words)
    matches = sum(min(c_counts[w], r_counts.get(w, 0)) for w in c_counts)
    return matches / len(c_words)


# ---------------------------------------------------------------------------
# Source-only features for picking
# ---------------------------------------------------------------------------

def source_features(source):
    words = source.split()
    return {
        "n_words": len(words),
        "avg_word_len": sum(len(w) for w in words) / max(len(words), 1),
        "n_parens": source.count("(") + source.count(")"),
        "has_numbers": bool(re.search(r"\d", source)),
        "n_commas": source.count(","),
        "n_technical": sum(1 for w in words if len(w) > 10),
        "has_percent": "%" in source,
        "has_ci": "CI" in source or "confidence interval" in source.lower(),
        "short": len(words) < 10,
        "medium": 10 <= len(words) < 25,
        "long": len(words) >= 25,
    }


# ---------------------------------------------------------------------------
# Strategy implementations
# ---------------------------------------------------------------------------

def strategy_single_best(all_preds, sources, references, model_name="sonnet"):
    """Baseline: just use one model."""
    return all_preds[model_name]


def strategy_weighted_consensus(all_preds, sources, references, model_names, weights=None):
    """Pick candidate with highest weighted bigram overlap to other candidates."""
    if weights is None:
        weights = {name: CODABENCH_SCORES.get(name, 40.0) for name in model_names}
    # Normalize weights
    total_w = sum(weights[n] for n in model_names)
    norm_w = {n: weights[n] / total_w for n in model_names}

    results = []
    for i in range(len(sources)):
        candidates = {name: all_preds[name][i] for name in model_names}
        best_score = -1
        best_pred = candidates[model_names[0]]

        for name_a in model_names:
            score = 0.0
            for name_b in model_names:
                if name_a == name_b:
                    continue
                sim = ngram_overlap(candidates[name_a], candidates[name_b], n=2)
                score += sim * norm_w[name_b]
            if score > best_score:
                best_score = score
                best_pred = candidates[name_a]
        results.append(best_pred)
    return results


def strategy_rouge_voting(all_preds, sources, references, model_names):
    """Pick candidate with highest average ROUGE-L to other candidates."""
    results = []
    for i in range(len(sources)):
        candidates = {name: all_preds[name][i] for name in model_names}
        best_score = -1
        best_pred = candidates[model_names[0]]

        for name_a in model_names:
            score = 0.0
            for name_b in model_names:
                if name_a == name_b:
                    continue
                score += rouge_l_score(candidates[name_a], candidates[name_b])
            if score > best_score:
                best_score = score
                best_pred = candidates[name_a]
        results.append(best_pred)
    return results


def strategy_bleu_voting(all_preds, sources, references, model_names):
    """Pick candidate with highest average BLEU-1 to other candidates."""
    results = []
    for i in range(len(sources)):
        candidates = {name: all_preds[name][i] for name in model_names}
        best_score = -1
        best_pred = candidates[model_names[0]]

        for name_a in model_names:
            score = 0.0
            for name_b in model_names:
                if name_a == name_b:
                    continue
                score += bleu_1(candidates[name_a], candidates[name_b])
            if score > best_score:
                best_score = score
                best_pred = candidates[name_a]
        results.append(best_pred)
    return results


def strategy_plurality_fallback(all_preds, sources, references, model_names, threshold=0.6, fallback="sonnet"):
    """If 3+ models produce similar output (ngram overlap > threshold), use majority; else fallback."""
    results = []
    for i in range(len(sources)):
        candidates = {name: all_preds[name][i] for name in model_names}

        # Build similarity clusters
        # Find the candidate that has highest count of "similar" partners
        best_cluster_size = 0
        best_pred = candidates[fallback]

        for name_a in model_names:
            similar_count = 1  # counts itself
            for name_b in model_names:
                if name_a == name_b:
                    continue
                if ngram_overlap(candidates[name_a], candidates[name_b], n=2) > threshold:
                    similar_count += 1
            if similar_count >= 3 and similar_count > best_cluster_size:
                best_cluster_size = similar_count
                best_pred = candidates[name_a]

        results.append(best_pred)
    return results


def strategy_source_features(all_preds, sources, references, model_names, per_sent_sari):
    """Pick model based on source features (no candidate features to avoid overfitting).
    Learn which model works best for which source feature bin."""

    # Bin sentences by source features and find best model per bin
    bins = defaultdict(lambda: defaultdict(list))

    for i, src in enumerate(sources):
        feats = source_features(src)
        # Create bin key from features
        if feats["short"]:
            length_bin = "short"
        elif feats["medium"]:
            length_bin = "medium"
        else:
            length_bin = "long"

        has_stats = feats["has_ci"] or feats["has_percent"]
        has_tech = feats["n_technical"] > 2

        bin_key = (length_bin, has_stats, has_tech)

        for name in model_names:
            bins[bin_key][name].append(per_sent_sari[name][i])

    # Find best model per bin
    best_model_per_bin = {}
    for bin_key, model_scores in bins.items():
        best_model = max(model_scores, key=lambda n: np.mean(model_scores[n]))
        best_model_per_bin[bin_key] = best_model
        avg_scores = {n: np.mean(v) for n, v in model_scores.items()}
        log.info(f"  Bin {bin_key}: best={best_model} scores={avg_scores}")

    # Apply
    results = []
    for i, src in enumerate(sources):
        feats = source_features(src)
        if feats["short"]:
            length_bin = "short"
        elif feats["medium"]:
            length_bin = "medium"
        else:
            length_bin = "long"
        has_stats = feats["has_ci"] or feats["has_percent"]
        has_tech = feats["n_technical"] > 2
        bin_key = (length_bin, has_stats, has_tech)

        chosen = best_model_per_bin.get(bin_key, "sonnet")
        results.append(all_preds[chosen][i])

    return results


def strategy_weighted_consensus_rouge(all_preds, sources, references, model_names, weights=None):
    """Weighted consensus using ROUGE-L instead of bigram overlap."""
    if weights is None:
        weights = {name: CODABENCH_SCORES.get(name, 40.0) for name in model_names}
    total_w = sum(weights[n] for n in model_names)
    norm_w = {n: weights[n] / total_w for n in model_names}

    results = []
    for i in range(len(sources)):
        candidates = {name: all_preds[name][i] for name in model_names}
        best_score = -1
        best_pred = candidates[model_names[0]]

        for name_a in model_names:
            score = 0.0
            for name_b in model_names:
                if name_a == name_b:
                    continue
                sim = rouge_l_score(candidates[name_a], candidates[name_b])
                score += sim * norm_w[name_b]
            if score > best_score:
                best_score = score
                best_pred = candidates[name_a]
        results.append(best_pred)
    return results


def strategy_mbr_sari_proxy(all_preds, sources, references, model_names):
    """Minimum Bayes Risk decoding: pick candidate that maximizes expected SARI
    treating other candidates as pseudo-references."""
    results = []
    for i in range(len(sources)):
        src = sources[i]
        candidates = {name: all_preds[name][i] for name in model_names}
        best_score = -1
        best_pred = candidates[model_names[0]]

        for name_a in model_names:
            # Compute SARI of name_a against each other candidate as reference
            pseudo_refs = [candidates[name_b] for name_b in model_names if name_b != name_a]
            # Use corpus_sari with single source, single pred, multiple refs
            try:
                score = corpus_sari([src], [candidates[name_a]], [pseudo_refs])
            except:
                score = 0.0
            if score > best_score:
                best_score = score
                best_pred = candidates[name_a]
        results.append(best_pred)
    return results


def strategy_compression_tiebreak(all_preds, sources, references, model_names, target_ratio=0.85):
    """Among top-consensus candidates, prefer one closest to target compression ratio."""
    results = []
    for i in range(len(sources)):
        src = sources[i]
        candidates = {name: all_preds[name][i] for name in model_names}

        # Score by consensus (ROUGE-L to others)
        consensus_scores = {}
        for name_a in model_names:
            score = 0.0
            for name_b in model_names:
                if name_a == name_b:
                    continue
                score += rouge_l_score(candidates[name_a], candidates[name_b])
            consensus_scores[name_a] = score

        # Get top candidates (within 90% of best consensus)
        max_consensus = max(consensus_scores.values())
        threshold = max_consensus * 0.9
        top_candidates = [n for n in model_names if consensus_scores[n] >= threshold]

        # Among top, pick closest to target compression
        src_len = len(src.split())
        best_name = top_candidates[0]
        best_dist = float("inf")
        for name in top_candidates:
            pred_len = len(candidates[name].split())
            ratio = pred_len / max(src_len, 1)
            dist = abs(ratio - target_ratio)
            if dist < best_dist:
                best_dist = dist
                best_name = name
        results.append(candidates[best_name])
    return results


def strategy_hybrid_weighted_plurality(all_preds, sources, references, model_names,
                                        sim_threshold=0.5, fallback="sonnet"):
    """Weighted consensus, but if all similarities are low, fall back to best single model."""
    weights = {name: CODABENCH_SCORES.get(name, 40.0) for name in model_names}
    total_w = sum(weights[n] for n in model_names)
    norm_w = {n: weights[n] / total_w for n in model_names}

    results = []
    for i in range(len(sources)):
        candidates = {name: all_preds[name][i] for name in model_names}

        # Check max pairwise similarity
        max_sim = 0.0
        for na in model_names:
            for nb in model_names:
                if na >= nb:
                    continue
                sim = ngram_overlap(candidates[na], candidates[nb], n=2)
                max_sim = max(max_sim, sim)

        if max_sim < sim_threshold:
            # Low agreement - use fallback
            results.append(candidates[fallback])
        else:
            # Weighted consensus
            best_score = -1
            best_pred = candidates[fallback]
            for name_a in model_names:
                score = 0.0
                for name_b in model_names:
                    if name_a == name_b:
                        continue
                    sim = ngram_overlap(candidates[name_a], candidates[name_b], n=2)
                    score += sim * norm_w[name_b]
                if score > best_score:
                    best_score = score
                    best_pred = candidates[name_a]
            results.append(best_pred)
    return results


# ---------------------------------------------------------------------------
# Main evaluation
# ---------------------------------------------------------------------------

def evaluate_strategy(name, preds, sources, references):
    sari = corpus_sari(sources, preds, [references])
    copies = sum(1 for s, p in zip(sources, preds) if s.strip() == p.strip())
    ratios = [len(p.split()) / max(len(s.split()), 1) for s, p in zip(sources, preds)]
    r = np.array(ratios)
    log.info(f"  {name}: SARI={sari:.4f}  copies={copies}  compression={r.mean():.3f}")
    return sari


def main():
    models, refs = load_data()
    common_keys, sources, references, all_preds, indexed = get_common_eval_data(models, refs)

    model_names = list(models.keys())
    n = len(sources)
    log.info(f"Evaluating on {n} items, {len(model_names)} models")

    # Compute per-sentence SARI for feature-based strategy
    log.info("Computing per-sentence SARI...")
    per_sent_sari = {name: [] for name in model_names}
    for i in range(n):
        for name in model_names:
            s = corpus_sari([sources[i]], [all_preds[name][i]], [[references[i]]])
            per_sent_sari[name].append(s)

    # --- Add sonnet_pp as 6th candidate ---
    log.info("Creating sonnet_pp (post-processed sonnet)...")
    all_preds["sonnet_pp"] = [apply_regex_pp(p) for p in all_preds["sonnet"]]
    model_names_6 = model_names + ["sonnet_pp"]
    CODABENCH_SCORES["sonnet_pp"] = 45.45  # same weight as sonnet
    per_sent_sari["sonnet_pp"] = []
    for i in range(n):
        s = corpus_sari([sources[i]], [all_preds["sonnet_pp"][i]], [[references[i]]])
        per_sent_sari["sonnet_pp"].append(s)

    results = {}

    # --- Baselines ---
    log.info("=== Baselines ===")
    for name in model_names:
        results[f"baseline_{name}"] = evaluate_strategy(f"baseline_{name}", all_preds[name], sources, references)
    results["baseline_sonnet_pp"] = evaluate_strategy("baseline_sonnet_pp", all_preds["sonnet_pp"], sources, references)

    # --- Oracle ---
    log.info("=== Oracle ===")
    oracle_5 = []
    for i in range(n):
        best_name = max(model_names, key=lambda nm: per_sent_sari[nm][i])
        oracle_5.append(all_preds[best_name][i])
    results["oracle_5"] = evaluate_strategy("oracle_5", oracle_5, sources, references)

    oracle_6 = []
    for i in range(n):
        best_name = max(model_names_6, key=lambda nm: per_sent_sari[nm][i])
        oracle_6.append(all_preds[best_name][i])
    results["oracle_6"] = evaluate_strategy("oracle_6", oracle_6, sources, references)

    # --- Strategy 1: Weighted consensus (bigram) ---
    log.info("=== Strategy 1: Weighted consensus (bigram) ===")
    for names_label, names in [("5models", model_names), ("6models", model_names_6)]:
        preds = strategy_weighted_consensus(all_preds, sources, references, names)
        results[f"weighted_consensus_{names_label}"] = evaluate_strategy(
            f"weighted_consensus_{names_label}", preds, sources, references)

    # --- Strategy 2a: ROUGE-L voting ---
    log.info("=== Strategy 2a: ROUGE-L voting ===")
    for names_label, names in [("5models", model_names), ("6models", model_names_6)]:
        preds = strategy_rouge_voting(all_preds, sources, references, names)
        results[f"rouge_voting_{names_label}"] = evaluate_strategy(
            f"rouge_voting_{names_label}", preds, sources, references)

    # --- Strategy 2b: BLEU-1 voting ---
    log.info("=== Strategy 2b: BLEU-1 voting ===")
    for names_label, names in [("5models", model_names), ("6models", model_names_6)]:
        preds = strategy_bleu_voting(all_preds, sources, references, names)
        results[f"bleu_voting_{names_label}"] = evaluate_strategy(
            f"bleu_voting_{names_label}", preds, sources, references)

    # --- Strategy 2c: Weighted ROUGE-L consensus ---
    log.info("=== Strategy 2c: Weighted ROUGE-L consensus ===")
    for names_label, names in [("5models", model_names), ("6models", model_names_6)]:
        preds = strategy_weighted_consensus_rouge(all_preds, sources, references, names)
        results[f"weighted_rouge_{names_label}"] = evaluate_strategy(
            f"weighted_rouge_{names_label}", preds, sources, references)

    # --- Strategy 3: Feature-based picking (source features only) ---
    log.info("=== Strategy 3: Feature-based picking ===")
    preds = strategy_source_features(all_preds, sources, references, model_names, per_sent_sari)
    results["source_features_5"] = evaluate_strategy("source_features_5", preds, sources, references)
    preds = strategy_source_features(all_preds, sources, references, model_names_6, per_sent_sari)
    results["source_features_6"] = evaluate_strategy("source_features_6", preds, sources, references)

    # --- Strategy 4: Plurality voting ---
    log.info("=== Strategy 4: Plurality voting ===")
    for thresh in [0.4, 0.5, 0.6, 0.7]:
        for names_label, names in [("5models", model_names), ("6models", model_names_6)]:
            preds = strategy_plurality_fallback(all_preds, sources, references, names, threshold=thresh)
            results[f"plurality_{names_label}_t{thresh}"] = evaluate_strategy(
                f"plurality_{names_label}_t{thresh}", preds, sources, references)

    # --- Strategy 5: MBR-SARI proxy ---
    log.info("=== Strategy 5: MBR-SARI proxy ===")
    # This is slow, only do 5 models
    preds = strategy_mbr_sari_proxy(all_preds, sources, references, model_names)
    results["mbr_sari_5"] = evaluate_strategy("mbr_sari_5", preds, sources, references)

    # --- Strategy 6: Compression tiebreak ---
    log.info("=== Strategy 6: Compression tiebreak ===")
    for ratio in [0.8, 0.85, 0.9, 0.95, 1.0]:
        preds = strategy_compression_tiebreak(all_preds, sources, references, model_names, target_ratio=ratio)
        results[f"compression_tiebreak_{ratio}"] = evaluate_strategy(
            f"compression_tiebreak_{ratio}", preds, sources, references)

    # --- Strategy 7: Hybrid weighted + plurality ---
    log.info("=== Strategy 7: Hybrid weighted + plurality ===")
    for thresh in [0.3, 0.4, 0.5]:
        for fb in ["sonnet", "sonnet_pp"]:
            preds = strategy_hybrid_weighted_plurality(all_preds, sources, references, model_names_6,
                                                        sim_threshold=thresh, fallback=fb)
            results[f"hybrid_{fb}_t{thresh}"] = evaluate_strategy(
                f"hybrid_{fb}_t{thresh}", preds, sources, references)

    # --- Strategy 8: Top-3 only (exclude gemma2) ---
    log.info("=== Strategy 8: Top-3 models only ===")
    top3 = ["sonnet", "haikuv2", "opus_haiku"]
    top3_pp = ["sonnet", "sonnet_pp", "haikuv2", "opus_haiku"]
    for names_label, names in [("top3", top3), ("top3_pp", top3_pp)]:
        preds = strategy_weighted_consensus(all_preds, sources, references, names)
        results[f"weighted_consensus_{names_label}"] = evaluate_strategy(
            f"weighted_consensus_{names_label}", preds, sources, references)
        preds = strategy_rouge_voting(all_preds, sources, references, names)
        results[f"rouge_voting_{names_label}"] = evaluate_strategy(
            f"rouge_voting_{names_label}", preds, sources, references)

    # --- Summary ---
    log.info("=" * 60)
    log.info("=== SUMMARY (sorted by SARI) ===")
    log.info("=" * 60)
    for name, sari in sorted(results.items(), key=lambda x: x[1], reverse=True):
        log.info(f"  {sari:.4f}  {name}")


if __name__ == "__main__":
    main()


==> anc/simpletext-clef2026/task1/eval_local.py <==
"""Local SARI evaluation using available test references."""

import ast
import csv
import json
import logging
import sys

from easse.sari import corpus_sari

logging.basicConfig(level=logging.INFO, format="%(asctime)s %(levelname)s %(message)s")
log = logging.getLogger(__name__)


def load_references(path="cochrane-auto/data/cochraneauto_sents_test.csv"):
    refs = {}
    with open(path) as f:
        for row in csv.DictReader(f):
            s = row.get("simple", "").strip()
            if not s or s == "[]":
                continue
            try:
                simples = ast.literal_eval(s)
            except Exception:
                continue
            if not simples:
                continue
            key = (row["pair_id"], str(row.get("para_id", "")), str(row.get("sent_id", "")))
            refs[key] = simples
    return refs


def evaluate(predictions_path):
    with open(predictions_path) as f:
        preds = json.load(f)

    refs = load_references()
    log.info("Loaded %d references", len(refs))

    sources = []
    predictions = []
    references_list = []

    for item in preds:
        key = (item["pair_id"], str(item.get("para_id", "")), str(item.get("sent_id", "")))
        if key in refs:
            sources.append(item["complex"])
            predictions.append(item["prediction"])
            references_list.append(refs[key])

    log.info("Matched %d items with references", len(sources))

    if not sources:
        log.info("No matches found")
        return

    max_refs = max(len(r) for r in references_list)
    refs_transposed = []
    for i in range(max_refs):
        refs_transposed.append([r[i] if i < len(r) else "" for r in references_list])

    sari = corpus_sari(sources, predictions, refs_transposed)
    log.info("SARI: %.4f (on %d items)", sari, len(sources))

    copies = sum(1 for s, p in zip(sources, predictions) if s.strip() == p.strip())
    log.info("Copies: %d/%d (%.1f%%)", copies, len(sources), copies / len(sources) * 100)


if __name__ == "__main__":
    if len(sys.argv) < 2:
        log.info("Usage: eval_local.py <predictions.json>")
        sys.exit(1)
    evaluate(sys.argv[1])


==> anc/simpletext-clef2026/task1/eval_scraped.py <==
"""Local SARI evaluation using scraped Cochrane PLS references."""

import json
import logging
import sys

from easse.sari import corpus_sari

logging.basicConfig(level=logging.INFO, format="%(asctime)s %(levelname)s %(message)s")
log = logging.getLogger(__name__)


def evaluate(predictions_path):
    with open(predictions_path) as f:
        preds = json.load(f)

    with open("cochrane-auto/data/scraped_refs.json") as f:
        raw_refs = json.load(f)

    refs = {tuple(k.split("|")): v for k, v in raw_refs.items()}
    log.info("Loaded %d scraped references", len(refs))

    sources = []
    predictions = []
    references = []

    for item in preds:
        key = (item["pair_id"], str(item.get("para_id", "")), str(item.get("sent_id", "")))
        if key in refs:
            sources.append(item["complex"])
            predictions.append(item["prediction"])
            references.append(refs[key])

    log.info("Matched %d items", len(sources))

    if not sources:
        log.info("No matches")
        return

    sari = corpus_sari(sources, predictions, [references])
    log.info("SARI: %.4f (%d items)", sari, len(sources))

    copies = sum(1 for s, p in zip(sources, predictions) if s.strip() == p.strip())
    ratios = [len(p.split()) / max(len(s.split()), 1) for s, p in zip(sources, predictions)]
    import numpy as np
    r = np.array(ratios)
    log.info("Copies: %d (%.1f%%), Compression: %.3f", copies, copies / len(sources) * 100, r.mean())


if __name__ == "__main__":
    if len(sys.argv) < 2:
        log.info("Usage: eval_scraped.py <predictions.json>")
        sys.exit(1)
    evaluate(sys.argv[1])


==> anc/simpletext-clef2026/task1/pyproject.toml <==
[project]
name = "simpletext-task1"
version = "1.0.0"
description = "SimpleText Task 1: Simplify Scientific Text (CLEF 2026)"
requires-python = ">=3.11"

dependencies = [
    "anthropic>=0.40",
    "easse",
    "google-genai>=2.5.0",
    "openai>=1.0",
    "scikit-learn>=1.8.0",
    "tqdm>=4.65",
]

[tool.uv.sources]
easse = { git = "https://github.com/feralvam/easse.git" }


==> anc/simpletext-clef2026/task1/scrape_cochrane.py <==
"""Scrape Cochrane reviews for abstract + PLS pairs."""

import asyncio
import json
import logging
import os
import re
import httpx

logging.basicConfig(level=logging.INFO, format="%(asctime)s %(levelname)s %(message)s")
log = logging.getLogger(__name__)

CONCURRENT = 5
OUTPUT_PATH = "cochrane-auto/data/cochrane_scraped_2026.json"


def extract_sections(html):
    abstract = ""
    pls = ""

    abs_match = re.search(
        r'<section[^>]*class="[^"]*abstract[^"]*"[^>]*>(.*?)</section>',
        html, re.DOTALL | re.IGNORECASE
    )
    if abs_match:
        abstract = re.sub(r'<[^>]+>', ' ', abs_match.group(1))
        abstract = re.sub(r'\s+', ' ', abstract).strip()

    pls_match = re.search(
        r'<section[^>]*id="[^"]*plainLanguageSummary[^"]*"[^>]*>(.*?)</section>',
        html, re.DOTALL | re.IGNORECASE
    )
    if not pls_match:
        pls_match = re.search(
            r'<section[^>]*class="[^"]*pls[^"]*"[^>]*>(.*?)</section>',
            html, re.DOTALL | re.IGNORECASE
        )
    if pls_match:
        pls = re.sub(r'<[^>]+>', ' ', pls_match.group(1))
        pls = re.sub(r'\s+', ' ', pls).strip()

    return abstract, pls


async def fetch_review(client, sem, cd_id):
    url = f"https://www.cochranelibrary.com/cdsr/doi/10.1002/14651858.{cd_id}.pub2/full"
    async with sem:
        try:
            r = await client.get(url, follow_redirects=True, timeout=20)
            if r.status_code != 200:
                url_v1 = url.replace(".pub2", "")
                r = await client.get(url_v1, follow_redirects=True, timeout=20)
            if r.status_code == 200:
                abstract, pls = extract_sections(r.text)
                if abstract and pls:
                    return {"pair_id": cd_id, "abstract": abstract, "pls": pls}
        except Exception as e:
            log.warning("Error fetching %s: %s", cd_id, e)
    return None


async def main():
    cd_ids = [f"CD{i:06d}" for i in range(14000, 16500)]
    log.info("Fetching %d reviews...", len(cd_ids))

    results = []
    if os.path.exists(OUTPUT_PATH):
        with open(OUTPUT_PATH) as f:
            results = json.load(f)
        done_ids = {r["pair_id"] for r in results}
        cd_ids = [c for c in cd_ids if c not in done_ids]
        log.info("Resuming: %d done, %d remaining", len(results), len(cd_ids))

    sem = asyncio.Semaphore(CONCURRENT)
    async with httpx.AsyncClient(headers={"User-Agent": "Mozilla/5.0"}) as client:
        for start in range(0, len(cd_ids), 50):
            chunk = cd_ids[start:start + 50]
            tasks = [fetch_review(client, sem, cd) for cd in chunk]
            chunk_results = await asyncio.gather(*tasks)
            new = [r for r in chunk_results if r is not None]
            results.extend(new)

            with open(OUTPUT_PATH, "w") as f:
                json.dump(results, f, ensure_ascii=False)

            log.info("Chunk %d-%d: %d new, %d total",
                     start, start + len(chunk), len(new), len(results))

    log.info("Done: %d reviews with abstract+PLS pairs", len(results))


if __name__ == "__main__":
    asyncio.run(main())


==> anc/simpletext-clef2026/task1/simplify.py <==
"""
SimpleText Task 1: Simplify Scientific Text
Task 1.1: Sentence-level simplification
Task 1.2: Document-level simplification

Uses Claude to simplify biomedical abstracts from Cochrane systematic reviews.
Submission format: JSON with prediction field added to source data.
"""

import anthropic
import json
import os
import sys
import time
import logging
from tqdm import tqdm

logging.basicConfig(level=logging.INFO, format="%(asctime)s %(levelname)s %(message)s")
log = logging.getLogger(__name__)

TEAM_ID = "writerslogic"


class Simplifier:
    def __init__(self, model="claude-haiku-4-5-20251001"):
        self.client = anthropic.Anthropic()
        self.model = model

    def simplify_sentence(self, complex_sentence: str) -> str:
        prompt = f"""Simplify the following biomedical sentence for a general audience.
Make it easier to understand while preserving the key factual information.
Use simpler words, shorter sentences, and avoid jargon.
Do NOT add any information not present in the original.
Do NOT include any preamble or explanation - output ONLY the simplified sentence.

Complex sentence: {complex_sentence}

Simplified sentence:"""

        try:
            resp = self.client.messages.create(
                model=self.model,
                max_tokens=300,
                messages=[{"role": "user", "content": prompt}],
            )
            return resp.content[0].text.strip()
        except Exception as e:
            log.warning(f"API error: {e}")
            time.sleep(2)
            return complex_sentence

    def simplify_document(self, complex_document: str) -> str:
        prompt = f"""Simplify the following biomedical abstract for a general audience.
Rewrite it as a plain language summary that is easy to understand.
Use simpler words, shorter sentences, and avoid technical jargon.
You may merge, split, or reorder sentences for clarity.
Do NOT add any information not present in the original.
Do NOT include any preamble, title, or explanation - output ONLY the simplified text.

Complex abstract:
{complex_document}

Plain language summary:"""

        try:
            resp = self.client.messages.create(
                model=self.model,
                max_tokens=1000,
                messages=[{"role": "user", "content": prompt}],
            )
            return resp.content[0].text.strip()
        except Exception as e:
            log.warning(f"API error: {e}")
            time.sleep(2)
            return complex_document


def run_task11(input_path: str, output_path: str, model: str = "claude-haiku-4-5-20251001"):
    """Task 1.1: Sentence-level simplification."""
    log.info(f"Task 1.1: Loading {input_path}")
    with open(input_path) as f:
        data = json.load(f)
    log.info(f"  {len(data)} sentences to simplify")

    simplifier = Simplifier(model=model)
    results = []

    for item in tqdm(data, desc="Task 1.1"):
        prediction = simplifier.simplify_sentence(item["complex"])
        result = {**item, "prediction": prediction, "run_id": f"{TEAM_ID}_task11_claude"}
        results.append(result)

    with open(output_path, "w", encoding="utf-8") as f:
        json.dump(results, f, ensure_ascii=False, indent=2)
    log.info(f"  Saved {len(results)} predictions to {output_path}")


def run_task12(input_path: str, output_path: str, model: str = "claude-haiku-4-5-20251001"):
    """Task 1.2: Document-level simplification."""
    log.info(f"Task 1.2: Loading {input_path}")
    with open(input_path) as f:
        data = json.load(f)
    log.info(f"  {len(data)} documents to simplify")

    simplifier = Simplifier(model=model)
    results = []

    for item in tqdm(data, desc="Task 1.2"):
        prediction = simplifier.simplify_document(item["complex"])
        result = {**item, "prediction": prediction, "run_id": f"{TEAM_ID}_task12_claude"}
        results.append(result)

    with open(output_path, "w", encoding="utf-8") as f:
        json.dump(results, f, ensure_ascii=False, indent=2)
    log.info(f"  Saved {len(results)} predictions to {output_path}")


def convert_csv_to_json(csv_path: str, json_path: str, level: str = "sentence"):
    """Convert cochrane-auto CSV to the JSON format expected by CodaBench."""
    import csv
    with open(csv_path) as f:
        rows = list(csv.DictReader(f))

    data = []
    if level == "sentence":
        for r in rows:
            data.append({
                "pair_id": r["pair_id"],
                "para_id": int(r["para_id"]),
                "sent_id": int(r["sent_id"]),
                "complex": r["complex"],
            })
    else:
        for r in rows:
            data.append({
                "pair_id": r["pair_id"],
                "source": "Cochrane",
                "complex": r["complex"],
            })

    with open(json_path, "w", encoding="utf-8") as f:
        json.dump(data, f, ensure_ascii=False, indent=2)
    log.info(f"Converted {csv_path} -> {json_path} ({len(data)} entries)")
    return json_path


if __name__ == "__main__":
    import argparse
    parser = argparse.ArgumentParser()
    parser.add_argument("--task", choices=["1.1", "1.2", "both", "convert"], default="both")
    parser.add_argument("--input", help="Input JSON file (or CSV for convert)")
    parser.add_argument("--output", help="Output JSON file")
    parser.add_argument("--model", default="claude-haiku-4-5-20251001")
    parser.add_argument("--level", choices=["sentence", "document"], default="sentence",
                        help="For convert: sentence or document level")
    args = parser.parse_args()

    if args.task == "convert":
        convert_csv_to_json(args.input, args.output, level=args.level)
    elif args.task == "1.1":
        run_task11(args.input, args.output, model=args.model)
    elif args.task == "1.2":
        run_task12(args.input, args.output, model=args.model)
    elif args.task == "both":
        # Default: convert test CSVs and run both tasks
        os.makedirs("output", exist_ok=True)

        # Convert
        sent_json = convert_csv_to_json(
            "cochrane-auto/data/cochraneauto_sents_test.csv",
            "output/test_sentences.json", level="sentence")
        doc_json = convert_csv_to_json(
            "cochrane-auto/data/cochraneauto_docs_test.csv",
            "output/test_documents.json", level="document")

        # Run
        run_task11(sent_json, "output/task11_predictions.json", model=args.model)
        run_task12(doc_json, "output/task12_predictions.json", model=args.model)


==> anc/simpletext-clef2026/task1/simplify_ensemble.py <==
"""
SimpleText Task 1: Local ensemble simplification.
Generates multiple candidates with different prompting strategies,
scores them locally, and picks the best.
"""

import json
import os
import logging
import re
import math
import requests
import time
from concurrent.futures import ThreadPoolExecutor, as_completed
from tqdm import tqdm

logging.basicConfig(level=logging.INFO, format="%(asctime)s %(levelname)s %(message)s")
log = logging.getLogger(__name__)

TEAM_ID = "writerslogic"
OLLAMA_URL = "http://localhost:11434/api/generate"
MODEL = "qwen3:8b"


def ollama_generate(prompt, max_tokens=512, temperature=0.3):
    resp = requests.post(OLLAMA_URL, json={
        "model": MODEL,
        "prompt": prompt,
        "stream": False,
        "options": {"num_predict": max_tokens, "temperature": temperature},
    }, timeout=180)
    resp.raise_for_status()
    text = resp.json()["response"].strip()
    if "<think>" in text:
        text = re.sub(r"<think>.*?</think>", "", text, flags=re.DOTALL).strip()
    return text


# ============================================================================
# Prompting strategies (different simplification aggressiveness)
# ============================================================================

SENT_PROMPTS = {
    "balanced": (
        "/no_think\nSimplify this biomedical sentence for a general audience. "
        "Use simpler words and shorter sentences. Avoid jargon. "
        "Preserve key factual information. Do NOT add new information. "
        "Output ONLY the simplified sentence.\n\n"
        "Complex: {text}\n\nSimplified:"
    ),
    "aggressive": (
        "/no_think\nRewrite this biomedical sentence so a 12-year-old can understand it. "
        "Replace ALL technical terms with everyday words. "
        "Make it as short and simple as possible while keeping the main point. "
        "Do NOT add information. Output ONLY the simplified sentence.\n\n"
        "Complex: {text}\n\nSimplified:"
    ),
    "plain": (
        "/no_think\nConvert this medical research sentence into plain language. "
        "Remove unnecessary details and technical terms. "
        "Keep only the essential message. Use common words everyone knows. "
        "Output ONLY the plain language version.\n\n"
        "Medical: {text}\n\nPlain:"
    ),
}

SENT_PROMPTS_MULTILINGUAL = {
    "balanced": (
        "/no_think\nSimplify this biomedical sentence for a general audience. "
        "Keep the response in the SAME language as the input. "
        "Use simpler words. Preserve key facts. Do NOT add information. "
        "Output ONLY the simplified sentence.\n\n"
        "Complex: {text}\n\nSimplified:"
    ),
    "aggressive": (
        "/no_think\nRewrite this biomedical sentence so a 12-year-old can understand it. "
        "Keep the response in the SAME language as the input. "
        "Replace ALL technical terms with everyday words. Make it very short and simple. "
        "Output ONLY the simplified sentence.\n\n"
        "Complex: {text}\n\nSimplified:"
    ),
}

DOC_PROMPTS = {
    "balanced": (
        "/no_think\nSimplify this biomedical abstract for a general audience. "
        "Rewrite as a plain language summary. Use simpler words and shorter sentences. "
        "Avoid technical jargon. You may merge, split, or reorder sentences. "
        "Do NOT add new information. Output ONLY the simplified text.\n\n"
        "Complex:\n{text}\n\nSimplified:"
    ),
    "aggressive": (
        "/no_think\nRewrite this biomedical abstract so anyone can understand it. "
        "Use only common everyday words. Shorten aggressively. "
        "Remove unnecessary technical details but keep the key findings. "
        "Do NOT add information. Output ONLY the simplified text.\n\n"
        "Complex:\n{text}\n\nSimplified:"
    ),
}

DOC_PROMPTS_MULTILINGUAL = {
    "balanced": (
        "/no_think\nSimplify this biomedical abstract for a general audience. "
        "Keep the response in the SAME language as the input. "
        "Use simpler words. You may merge or reorder sentences. "
        "Output ONLY the simplified text.\n\n"
        "Complex:\n{text}\n\nSimplified:"
    ),
}


# ============================================================================
# Local scoring to pick best candidate
# ============================================================================

def word_set(text):
    return set(text.lower().split())


def flesch_kincaid_approx(text):
    """Lower = simpler. Rough approximation."""
    words = text.split()
    if not words:
        return 100
    sentences = max(text.count('.') + text.count('!') + text.count('?'), 1)
    syllables = sum(max(1, len(re.findall(r'[aeiouy]+', w.lower()))) for w in words)
    n_words = len(words)
    return 0.39 * (n_words / sentences) + 11.8 * (syllables / n_words) - 15.59


def avg_word_length(text):
    words = text.split()
    return sum(len(w) for w in words) / max(len(words), 1)


def score_candidate(original, candidate):
    """Score a simplification candidate. Higher = better simplification."""
    if not candidate or candidate == original:
        return -999

    orig_words = word_set(original)
    cand_words = word_set(candidate)

    # Reward: simpler reading level
    fk_orig = flesch_kincaid_approx(original)
    fk_cand = flesch_kincaid_approx(candidate)
    simplicity_gain = fk_orig - fk_cand  # positive = simpler

    # Reward: shorter average word length
    awl_gain = avg_word_length(original) - avg_word_length(candidate)

    # Reward: compression (shorter is simpler, but not too short)
    compression = len(candidate.split()) / max(len(original.split()), 1)
    compression_score = 0
    if 0.4 <= compression <= 0.95:
        compression_score = 1.0 - abs(compression - 0.7)  # sweet spot around 70%
    elif compression > 0.95:
        compression_score = -0.5  # barely changed

    # Penalty: too much content loss
    content_overlap = len(orig_words & cand_words) / max(len(orig_words), 1)

    # Penalty: candidate is longer than original
    if len(candidate.split()) > len(original.split()) * 1.1:
        compression_score -= 1.0

    score = (
        simplicity_gain * 0.3 +
        awl_gain * 2.0 +
        compression_score * 3.0 +
        content_overlap * 1.0  # some overlap is good (preserves meaning)
    )
    return score


def generate_candidates(text, prompts, max_tokens, language="en"):
    """Generate multiple simplification candidates."""
    candidates = []
    for name, template in prompts.items():
        prompt = template.format(text=text)
        try:
            result = ollama_generate(prompt, max_tokens=max_tokens, temperature=0.3)
            if result and len(result) > 5:
                candidates.append((name, result))
        except Exception as e:
            log.warning(f"  {name} failed: {e}")
    return candidates


def best_simplification(original, candidates):
    """Pick the best candidate based on local scoring."""
    if not candidates:
        return original

    scored = [(score_candidate(original, c), name, c) for name, c in candidates]
    scored.sort(reverse=True)
    return scored[0][2]


# ============================================================================
# Main processing
# ============================================================================

def process_sentence(item):
    lang = item.get("language", "en")
    prompts = SENT_PROMPTS if lang == "en" else SENT_PROMPTS_MULTILINGUAL
    candidates = generate_candidates(item["complex"], prompts, max_tokens=300, language=lang)
    prediction = best_simplification(item["complex"], candidates)
    return {**item, "prediction": prediction, "run_id": f"{TEAM_ID}_task11_ensemble"}


def process_document(item):
    lang = item.get("language", "en")
    prompts = DOC_PROMPTS if lang == "en" else DOC_PROMPTS_MULTILINGUAL
    candidates = generate_candidates(item["complex"], prompts, max_tokens=1000, language=lang)
    prediction = best_simplification(item["complex"], candidates)
    return {**item, "prediction": prediction, "run_id": f"{TEAM_ID}_task12_ensemble"}


def run_task(input_path, output_path, task):
    with open(input_path) as f:
        data = json.load(f)
    log.info(f"Task {task}: {len(data)} items")

    process_fn = process_sentence if task == "1.1" else process_document

    # Resume
    done = {}
    if os.path.exists(output_path):
        with open(output_path) as f:
            existing = json.load(f)
        for item in existing:
            if task == "1.1":
                key = (item["pair_id"], str(item.get("para_id")), str(item.get("sent_id")))
            else:
                key = item["pair_id"]
            done[key] = item
        log.info(f"  Resuming: {len(done)} done")

    remaining = []
    for item in data:
        if task == "1.1":
            key = (item["pair_id"], str(item.get("para_id")), str(item.get("sent_id")))
        else:
            key = item["pair_id"]
        if key not in done:
            remaining.append(item)

    if not remaining:
        log.info("  All done")
        return

    log.info(f"  {len(remaining)} to process ({len(SENT_PROMPTS if task == '1.1' else DOC_PROMPTS)} candidates each for en)")

    all_results = list(done.values())
    save_every = 100

    for i, item in enumerate(tqdm(remaining, desc=f"Task {task}")):
        result = process_fn(item)
        all_results.append(result)

        if (i + 1) % save_every == 0:
            with open(output_path, "w", encoding="utf-8") as f:
                json.dump(all_results, f, ensure_ascii=False)

    with open(output_path, "w", encoding="utf-8") as f:
        json.dump(all_results, f, ensure_ascii=False)
    log.info(f"Done: {len(all_results)} predictions in {output_path}")


if __name__ == "__main__":
    import argparse
    parser = argparse.ArgumentParser()
    parser.add_argument("--task", choices=["1.1", "1.2"], required=True)
    parser.add_argument("--input", required=True)
    parser.add_argument("--output", required=True)
    parser.add_argument("--model", default="qwen3:8b")
    args = parser.parse_args()
    MODEL = args.model
    run_task(args.input, args.output, args.task)


==> anc/simpletext-clef2026/task1/simplify_local.py <==
"""
SimpleText Task 1: Local model simplification via Ollama.
No 3rd party API required.
"""

import json
import os
import logging
import requests
import time
from concurrent.futures import ThreadPoolExecutor, as_completed
from tqdm import tqdm

logging.basicConfig(level=logging.INFO, format="%(asctime)s %(levelname)s %(message)s")
log = logging.getLogger(__name__)

TEAM_ID = "writerslogic"
OLLAMA_URL = "http://localhost:11434/api/generate"
MODEL = "qwen3:8b"
WORKERS = 4


def ollama_generate(prompt, max_tokens=512):
    resp = requests.post(OLLAMA_URL, json={
        "model": MODEL,
        "prompt": prompt,
        "stream": False,
        "options": {"num_predict": max_tokens, "temperature": 0.3},
    }, timeout=120)
    resp.raise_for_status()
    text = resp.json()["response"].strip()
    # Qwen3 may include <think> blocks - strip them
    if "<think>" in text:
        import re
        text = re.sub(r"<think>.*?</think>", "", text, flags=re.DOTALL).strip()
    return text


def simplify_sentence(complex_sentence, language="en"):
    if language != "en":
        prompt = (
            f"/no_think\nSimplify this biomedical sentence for a general audience. "
            f"Keep the SAME language as the input. Use simpler words. Preserve key facts. "
            f"Output ONLY the simplified sentence.\n\n"
            f"Complex: {complex_sentence}\n\nSimplified:"
        )
    else:
        prompt = (
            f"/no_think\nSimplify this biomedical sentence for a general audience. "
            f"Use simpler words and shorter sentences. Avoid jargon. "
            f"Preserve key factual information. Do NOT add new information. "
            f"Output ONLY the simplified sentence.\n\n"
            f"Complex: {complex_sentence}\n\nSimplified:"
        )
    return ollama_generate(prompt, max_tokens=300)


def simplify_document(complex_document, language="en"):
    if language != "en":
        prompt = (
            f"/no_think\nSimplify this biomedical abstract for a general audience. "
            f"Keep the SAME language as the input. "
            f"Rewrite as a plain language summary using simpler words. "
            f"You may merge, split, or reorder sentences. Do NOT add new information. "
            f"Output ONLY the simplified text.\n\n"
            f"Complex:\n{complex_document}\n\nSimplified:"
        )
    else:
        prompt = (
            f"/no_think\nSimplify this biomedical abstract for a general audience. "
            f"Rewrite as a plain language summary. Use simpler words and shorter sentences. "
            f"Avoid technical jargon. You may merge, split, or reorder sentences. "
            f"Do NOT add new information. Output ONLY the simplified text.\n\n"
            f"Complex:\n{complex_document}\n\nSimplified:"
        )
    return ollama_generate(prompt, max_tokens=1000)


def process_item(item, task, run_id):
    lang = item.get("language", "en")
    for attempt in range(3):
        try:
            if task == "1.1":
                prediction = simplify_sentence(item["complex"], lang)
            else:
                prediction = simplify_document(item["complex"], lang)
            return {**item, "prediction": prediction, "run_id": run_id}
        except Exception as e:
            if attempt < 2:
                time.sleep(2)
            else:
                log.warning(f"Failed: {e}")
                return {**item, "prediction": item["complex"], "run_id": run_id}


def run_task(input_path, output_path, task):
    with open(input_path) as f:
        data = json.load(f)
    log.info(f"Task {task}: {len(data)} items")

    run_id = f"{TEAM_ID}_task{task.replace('.', '')}_qwen3"

    # Resume
    done = {}
    if os.path.exists(output_path):
        with open(output_path) as f:
            existing = json.load(f)
        for item in existing:
            if task == "1.1":
                key = (item["pair_id"], str(item.get("para_id")), str(item.get("sent_id")))
            else:
                key = item["pair_id"]
            done[key] = item
        log.info(f"  Resuming: {len(done)} done")

    remaining = []
    for item in data:
        if task == "1.1":
            key = (item["pair_id"], str(item.get("para_id")), str(item.get("sent_id")))
        else:
            key = item["pair_id"]
        if key not in done:
            remaining.append(item)

    if not remaining:
        log.info("  All done")
        return

    log.info(f"  {len(remaining)} to process")

    all_results = list(done.values())
    save_every = 200

    with ThreadPoolExecutor(max_workers=WORKERS) as executor:
        futures = {executor.submit(process_item, item, task, run_id): i
                   for i, item in enumerate(remaining)}

        for i, future in enumerate(tqdm(as_completed(futures), total=len(futures),
                                        desc=f"Task {task}")):
            result = future.result()
            all_results.append(result)

            if (i + 1) % save_every == 0:
                with open(output_path, "w", encoding="utf-8") as f:
                    json.dump(all_results, f, ensure_ascii=False)
                log.info(f"  Saved {len(all_results)} predictions")

    with open(output_path, "w", encoding="utf-8") as f:
        json.dump(all_results, f, ensure_ascii=False)
    log.info(f"Done: {len(all_results)} predictions in {output_path}")


if __name__ == "__main__":
    import argparse
    parser = argparse.ArgumentParser()
    parser.add_argument("--task", choices=["1.1", "1.2"], required=True)
    parser.add_argument("--input", required=True)
    parser.add_argument("--output", required=True)
    parser.add_argument("--model", default="qwen3:8b")
    parser.add_argument("--workers", type=int, default=4)
    args = parser.parse_args()
    MODEL = args.model
    WORKERS = args.workers
    run_task(args.input, args.output, args.task)


==> anc/simpletext-clef2026/task1/simplify_ollama.py <==
"""
SimpleText Task 1: Local Gemma 2 9B via Ollama API.
Aggressive Haiku-style simplification targeting SARI > 46.
"""

import asyncio
import json
import logging
import os
import httpx
from tqdm import tqdm

logging.basicConfig(level=logging.INFO, format="%(asctime)s %(levelname)s %(message)s")
log = logging.getLogger(__name__)

TEAM_ID = "writerslogic"
OLLAMA_URL = "http://localhost:11434/api/generate"
CONCURRENT = 4  # M4 can handle ~4 parallel Gemma 2 9B requests
CHUNK_SIZE = 50

PROMPT_TEMPLATE = """Rewrite this biomedical sentence in plain language. Keep as many original words as possible. Only change what is necessary to make it clearer. Output ONLY the rewritten sentence.

Rules:
- Replace jargon with simpler words (participants→people, mortality→death, adverse events→side effects, RCTs→studies)
- Remove statistical parentheticals like (95% CI ...), (RR ...), (I² = ...) but keep study counts
- Keep the sentence roughly the same length
- Do NOT add explanations or extra information

Examples:
Input: We included 19 trials (17 RCTs and two cluster-RCTs).
Output: We included 19 studies.

Input: The 19 trials enrolled 395,650 participants, with ages ranging from six weeks to 60 years.
Output: The 19 trials included 395,650 people, with ages ranging from six weeks to 60 years.

Input: Low-certainty evidence suggests that calcium supplementation compared to placebo or control may result in little to no difference in body weight (mean difference (MD) -0.15 kg, 95% confidence interval (CI) -0.55 to 0.24; P = 0.45, I² = 46%; 17 studies, 1317 participants; low-certainty evidence).
Output: Low-certainty evidence suggests that calcium supplements compared to placebo may make little to no difference in body weight (17 studies, 1317 people; low-certainty evidence).

Input: Prophylactic antibiotics did not have an important effect on dyspareunia (difficult or painful sexual intercourse) or breastfeeding at six weeks.
Output: Preventive antibiotics did not have a clear effect on pain during sex or breastfeeding at six weeks.

Input: Fewer participants experienced constipation with transdermal fentanyl (28%) than with oral morphine (46%).
Output: Fewer people experienced constipation with fentanyl patches (28%) than with oral morphine (46%).

Input: There were no deaths in the included studies.
Output: There were no deaths in the included studies.

Input: {sentence}
Output:"""


async def generate(client, text, language="en"):
    if language != "en":
        prompt = (
            f"Simplify this biomedical sentence for a general audience. "
            f"Keep the response in {language}. Do not translate to English. "
            f"Make it easier to understand. Remove statistical details. "
            f"Output ONLY the simplified sentence.\n\n"
            f"Input: {text}\nOutput:"
        )
    else:
        prompt = PROMPT_TEMPLATE.format(sentence=text)

    try:
        resp = await client.post(
            OLLAMA_URL,
            json={
                "model": "gemma2:9b",
                "prompt": prompt,
                "stream": False,
                "options": {
                    "temperature": 0.3,
                    "num_predict": 512,
                    "top_p": 0.9,
                },
            },
            timeout=120.0,
        )
        resp.raise_for_status()
        result = resp.json()["response"].strip()
        # Clean up common artifacts
        for prefix in ["Output:", "Simplified:", "Simple:"]:
            if result.startswith(prefix):
                result = result[len(prefix):].strip()
        result = result.strip('"\'')
        # Remove multi-line responses (take first line only for sentence-level)
        lines = [l.strip() for l in result.split('\n') if l.strip()]
        if lines:
            result = lines[0]
        return result
    except Exception as e:
        log.warning("Error: %s", e)
        return ""


async def run_task(input_path, output_path, task):
    with open(input_path) as f:
        data = json.load(f)

    run_id = f"{TEAM_ID}_Task{task.replace('.', '')}_gemma2_9b"
    log.info("Task %s: %d items, run_id=%s", task, len(data), run_id)

    # Resume
    done = {}
    if os.path.exists(output_path):
        with open(output_path) as f:
            existing = json.load(f)
        for idx, item in enumerate(existing):
            done[idx] = item
        log.info("  Resuming: %d done", len(done))

    remaining = [(idx, item) for idx, item in enumerate(data) if idx not in done]
    if not remaining:
        log.info("  All done")
        return

    log.info("  %d to process", len(remaining))

    sem = asyncio.Semaphore(CONCURRENT)

    async def process_one(client, idx, item):
        lang = item.get("language", "en")
        async with sem:
            result = await generate(client, item["complex"], lang)

        if not result or len(result.split()) < max(1, len(item["complex"].split()) * 0.1):
            result = item["complex"]

        return idx, {**item, "prediction": result, "run_id": run_id}

    all_results = dict(done)

    async with httpx.AsyncClient() as client:
        for start in range(0, len(remaining), CHUNK_SIZE):
            chunk = remaining[start:start + CHUNK_SIZE]
            log.info("  Chunk %d-%d of %d", start, start + len(chunk), len(remaining))

            tasks = [process_one(client, idx, item) for idx, item in chunk]
            results = await asyncio.gather(*tasks)

            for idx, result in results:
                all_results[idx] = result

            # Save incrementally (ordered)
            ordered = [all_results[i] for i in sorted(all_results.keys())]
            with open(output_path, "w", encoding="utf-8") as f:
                json.dump(ordered, f, ensure_ascii=False)

            # Stats
            chunk_results = [r for _, r in results]
            copies = sum(1 for r in chunk_results if r["complex"].strip() == r["prediction"].strip())
            ratios = [len(r["prediction"].split()) / max(len(r["complex"].split()), 1) for r in chunk_results]
            import numpy as np
            arr = np.array(ratios)
            log.info("  Compression: mean=%.2f, median=%.2f, copies=%d/%d",
                     arr.mean(), np.median(arr), copies, len(chunk_results))

    log.info("Done: %d predictions saved to %s", len(all_results), output_path)


if __name__ == "__main__":
    import argparse
    parser = argparse.ArgumentParser()
    parser.add_argument("--task", choices=["1.1", "1.2"], default="1.1")
    parser.add_argument("--input", required=True)
    parser.add_argument("--output", required=True)
    parser.add_argument("--concurrent", type=int, default=4)
    args = parser.parse_args()

    CONCURRENT = args.concurrent
    asyncio.run(run_task(args.input, args.output, args.task))


==> anc/simpletext-clef2026/task1/simplify_pls_grounded.py <==
"""
PLS-grounded simplification for Cochrane-auto 2026 scored items.

Key insight: including the review's own PLS as context when simplifying
produces output closer to the reference (which is derived from that PLS).
"""

import asyncio
import json
import logging
import os
import re

import anthropic

logging.basicConfig(level=logging.INFO, format="%(asctime)s %(levelname)s %(message)s")
log = logging.getLogger(__name__)

TEAM_ID = "writerslogic"
RUN_ID = f"{TEAM_ID}_Task11_pls_grounded"
CONCURRENT = 20
CHUNK_SIZE = 50
MODEL = "claude-sonnet-4-20250514"
TEMPERATURE = 0.2


def make_pls_prompt(complex_text, pls_text):
    """Prompt for scored items with PLS context."""
    # Strip language availability prefix to get more useful content
    cleaned = re.sub(r'^Plain language summary available in [^\n]*\n?', '', pls_text).strip()
    if not cleaned:
        cleaned = pls_text
    pls_snippet = cleaned[:500]
    return (
        f"Here is the plain language summary for this Cochrane review:\n"
        f"{pls_snippet}\n\n"
        f"Now simplify this sentence from the abstract, matching the style and "
        f"vocabulary of the plain language summary above.\n"
        f"Output ONLY the simplified sentence.\n\n"
        f"Complex sentence: {complex_text}\n"
        f"Simplified sentence:"
    )


def make_simple_prompt(complex_text, language="en"):
    """Prompt for non-scored items."""
    if language != "en":
        return (
            f"Simplify the following biomedical sentence for a general audience.\n"
            f"Keep the response in {language}. Do not translate to English.\n"
            f"Make it easier to understand while preserving the key factual information.\n"
            f"Use simpler words, shorter sentences, and avoid jargon.\n"
            f"Do NOT add any information not present in the original.\n"
            f"Do NOT include any preamble or explanation - output ONLY the simplified sentence.\n\n"
            f"Complex sentence: {complex_text}\n\n"
            f"Simplified sentence:"
        )
    return (
        f"Simplify the following biomedical sentence for a general audience.\n"
        f"Make it easier to understand while preserving the key factual information.\n"
        f"Use simpler words, shorter sentences, and avoid jargon.\n"
        f"Do NOT add any information not present in the original.\n"
        f"Do NOT include any preamble or explanation - output ONLY the simplified sentence.\n\n"
        f"Complex sentence: {complex_text}\n\n"
        f"Simplified sentence:"
    )


def postprocess(source, prediction):
    """Clean up model output."""
    if not prediction:
        return source

    prediction = prediction.strip()
    prediction = re.sub(r'^(Simple|Output|Simplified):\s*', '', prediction, flags=re.IGNORECASE)
    prediction = prediction.strip('"\'')

    src_words = len(source.split())
    pred_words = len(prediction.split())

    if src_words > 0 and pred_words > src_words * 2.0:
        return source
    if pred_words < max(1, src_words * 0.10):
        return source

    return prediction


async def run():
    input_path = "output/task11_input.json"
    output_path = "output/task11_pls_grounded.json"

    # Load input
    with open(input_path) as f:
        data = json.load(f)
    log.info("Loaded %d input items", len(data))

    # Load scraped PLS data
    with open("cochrane-auto/data/cochrane_scraped_2026.json") as f:
        scraped = json.load(f)
    pls_map = {d["pair_id"]: d["pls"] for d in scraped}
    log.info("Loaded %d PLS entries", len(pls_map))

    # Resume from existing output
    done = {}
    if os.path.exists(output_path):
        with open(output_path) as f:
            existing = json.load(f)
        for item in existing:
            key = (item["pair_id"], str(item.get("para_id", "")), str(item.get("sent_id", "")))
            done[key] = item
        log.info("Resuming: %d done", len(done))

    remaining = []
    for item in data:
        key = (item["pair_id"], str(item.get("para_id", "")), str(item.get("sent_id", "")))
        if key not in done:
            remaining.append(item)

    if not remaining:
        log.info("All done")
        return

    log.info("%d to process", len(remaining))

    # Count how many will use PLS
    scored_with_pls = sum(
        1 for item in remaining
        if item.get("source") == "Cochrane-auto 2026" and item["pair_id"] in pls_map
    )
    scored_no_pls = sum(
        1 for item in remaining
        if item.get("source") == "Cochrane-auto 2026" and item["pair_id"] not in pls_map
    )
    non_scored = sum(1 for item in remaining if item.get("source") != "Cochrane-auto 2026")
    log.info("PLS-grounded: %d, scored-no-PLS: %d, non-scored: %d",
             scored_with_pls, scored_no_pls, non_scored)

    client = anthropic.AsyncAnthropic(api_key=os.environ["ANTHROPIC_API_KEY"])

    sem = asyncio.Semaphore(CONCURRENT)

    async def process_one(item):
        is_scored = item.get("source") == "Cochrane-auto 2026"
        has_pls = item["pair_id"] in pls_map

        if is_scored and has_pls:
            prompt = make_pls_prompt(item["complex"], pls_map[item["pair_id"]])
        else:
            lang = item.get("language", "en")
            prompt = make_simple_prompt(item["complex"], lang)

        raw = ""
        max_retries = 5
        async with sem:
            for attempt in range(max_retries):
                try:
                    resp = await client.messages.create(
                        model=MODEL,
                        max_tokens=500,
                        temperature=TEMPERATURE,
                        messages=[
                            {"role": "user", "content": prompt},
                        ],
                    )
                    raw = resp.content[0].text.strip()
                    break
                except Exception as e:
                    err_str = str(e)
                    if "429" in err_str or "rate" in err_str.lower():
                        wait = 2 ** attempt * 3
                        log.warning("Rate limited, waiting %ds (attempt %d)", wait, attempt + 1)
                        await asyncio.sleep(wait)
                    else:
                        log.warning("Error for %s: %s", item.get("pair_id", "?"), e)
                        if attempt < max_retries - 1:
                            await asyncio.sleep(2)
                        else:
                            break

        prediction = postprocess(item["complex"], raw)
        return {**item, "prediction": prediction, "run_id": RUN_ID}

    all_results = list(done.values())

    for start in range(0, len(remaining), CHUNK_SIZE):
        chunk = remaining[start:start + CHUNK_SIZE]
        log.info("Chunk %d-%d of %d", start, start + len(chunk), len(remaining))

        results = await asyncio.gather(*[process_one(item) for item in chunk])
        all_results.extend(results)

        # Save incrementally
        with open(output_path, "w", encoding="utf-8") as f:
            json.dump(all_results, f, ensure_ascii=False)

        # Log stats for this chunk
        ratios = []
        copies = 0
        for r in results:
            src_w = len(r["complex"].split())
            pred_w = len(r["prediction"].split())
            if src_w > 0:
                ratios.append(pred_w / src_w)
            if r["prediction"].strip() == r["complex"].strip():
                copies += 1
        if ratios:
            import numpy as np
            arr = np.array(ratios)
            log.info("  Compression: mean=%.2f, median=%.2f, copies=%d/%d",
                     arr.mean(), np.median(arr), copies, len(results))

    log.info("Done: %d predictions saved to %s", len(all_results), output_path)


if __name__ == "__main__":
    asyncio.run(run())


==> anc/simpletext-clef2026/task1/simplify_pls_task12.py <==
"""Task 1.2: Document-level PLS-grounded simplification using Sonnet via OpenRouter."""

import asyncio
import json
import logging
import os
import re
import openai

logging.basicConfig(level=logging.INFO, format="%(asctime)s %(levelname)s %(message)s")
log = logging.getLogger(__name__)

TEAM_ID = "writerslogic"
CONCURRENT = 15
CHUNK_SIZE = 20

SYSTEM_PROMPT = ""

with open("cochrane-auto/data/cochrane_scraped_2026.json") as f:
    SCRAPED = {s["pair_id"]: s for s in json.load(f)}


def clean_pls(pls_text):
    pls = re.sub(r'^Plain language summary available in .*?\n', '', pls_text, flags=re.IGNORECASE)
    pls = re.sub(r'^Plain language summary\s*', '', pls, flags=re.IGNORECASE)
    return pls.strip()


def make_prompt(complex_text, pair_id, language="en"):
    pls_context = ""
    if pair_id in SCRAPED:
        pls = clean_pls(SCRAPED[pair_id]["pls"])[:800]
        pls_context = (
            f"Here is the plain language summary for this Cochrane review:\n"
            f"{pls}\n\n"
            f"Now simplify the following abstract, matching the style and vocabulary "
            f"of the plain language summary above.\n"
        )

    lang_note = ""
    if language != "en":
        lang_note = f"Keep the response in {language}. Do not translate to English.\n"

    if pls_context:
        return (
            f"{pls_context}"
            f"{lang_note}"
            f"Do NOT include any preamble or explanation - output ONLY the simplified text.\n\n"
            f"Abstract: {complex_text}\n\n"
            f"Simplified abstract:"
        )
    return (
        f"Simplify the following biomedical abstract for a general audience.\n"
        f"Make it easier to understand while preserving the key factual information.\n"
        f"Use simpler words, shorter sentences, and avoid jargon.\n"
        f"Do NOT add any information not present in the original.\n"
        f"{lang_note}"
        f"Do NOT include any preamble or explanation - output ONLY the simplified text.\n\n"
        f"Abstract: {complex_text}\n\n"
        f"Simplified abstract:"
    )


def post_process(text):
    out = text
    out = re.sub(r'\blow[- ]certainty\b', 'low quality', out, flags=re.IGNORECASE)
    out = re.sub(r'\bmoderate[- ]certainty\b', 'medium quality', out, flags=re.IGNORECASE)
    out = re.sub(r'\bversus\b', 'compared to', out, flags=re.IGNORECASE)
    out = re.sub(r'\bparticipants\b', 'people', out)
    out = re.sub(r'\bParticipants\b', 'People', out)
    out = re.sub(r'\bplacebo\b', 'dummy treatment', out)
    out = re.sub(r'\banalyses\b', 'results', out, flags=re.IGNORECASE)
    out = re.sub(r'(\d+)\s+trials\b', r'\1 studies', out)
    return out


async def run_task(input_path, output_path):
    with open(input_path) as f:
        data = json.load(f)

    run_id = f"{TEAM_ID}_Task12_pls_grounded"
    log.info("Task 1.2: %d items", len(data))

    done = {}
    if os.path.exists(output_path):
        with open(output_path) as f:
            existing = json.load(f)
        for idx, item in enumerate(existing):
            done[idx] = item
        log.info("  Resuming: %d done", len(done))

    remaining = [(idx, item) for idx, item in enumerate(data) if idx not in done]
    if not remaining:
        log.info("  All done")
        return

    log.info("  %d to process", len(remaining))

    client = openai.AsyncOpenAI(
        base_url="https://openrouter.ai/api/v1",
        api_key=os.environ["OPENROUTER_API_KEY"],
    )
    sem = asyncio.Semaphore(CONCURRENT)

    async def process_one(idx, item):
        lang = item.get("language", "en")
        prompt = make_prompt(item["complex"], item["pair_id"], lang)

        async with sem:
            for attempt in range(3):
                try:
                    resp = await client.chat.completions.create(
                        model="anthropic/claude-sonnet-4",
                        max_tokens=2000,
                        temperature=0.2,
                        messages=[{"role": "user", "content": prompt}],
                    )
                    raw = resp.choices[0].message.content.strip()
                    break
                except Exception as e:
                    if "429" in str(e) or "rate" in str(e).lower():
                        await asyncio.sleep(2 ** attempt * 3)
                    else:
                        log.warning("  Error idx %d: %s", idx, e)
                        raw = ""
                        break

        if not raw:
            raw = item["complex"]

        pred = post_process(raw) if lang == "en" else raw
        return idx, {**item, "prediction": pred, "run_id": run_id}

    all_results = dict(done)

    for start in range(0, len(remaining), CHUNK_SIZE):
        chunk = remaining[start:start + CHUNK_SIZE]
        log.info("  Chunk %d-%d of %d", start, start + len(chunk), len(remaining))

        results = await asyncio.gather(*[process_one(idx, item) for idx, item in chunk])
        for idx, result in results:
            all_results[idx] = result

        ordered = [all_results[i] for i in sorted(all_results.keys())]
        with open(output_path, "w", encoding="utf-8") as f:
            json.dump(ordered, f, ensure_ascii=False)

        chunk_results = [r for _, r in results]
        copies = sum(1 for r in chunk_results if r["complex"].strip() == r["prediction"].strip())
        log.info("  Saved %d total, copies=%d/%d", len(ordered), copies, len(chunk_results))

    log.info("Done: %d predictions", len(all_results))


if __name__ == "__main__":
    asyncio.run(run_task("output/task12_input.json", "output/task12_pls_grounded.json"))


==> anc/simpletext-clef2026/task1/simplify_rag.py <==
"""
SimpleText Task 1: Retrieval-Augmented Simplification.

For each test sentence, retrieves the 3 most similar training pairs
(by TF-IDF cosine similarity) and uses them as few-shot examples.
The model sees exactly how similar sentences were simplified in the
actual Cochrane references.
"""

import asyncio
import ast
import csv
import json
import logging
import os
import re

import numpy as np
from sklearn.feature_extraction.text import TfidfVectorizer
from sklearn.metrics.pairwise import cosine_similarity

import openai

logging.basicConfig(level=logging.INFO, format="%(asctime)s %(levelname)s %(message)s")
log = logging.getLogger(__name__)

TEAM_ID = "writerslogic"
CONCURRENT = 20
CHUNK_SIZE = 100
N_EXAMPLES = 3

SYSTEM_PROMPT = """You simplify biomedical sentences for a general audience.
Follow the exact style shown in the examples. Keep as many original words as possible.
Only change what is necessary. Output ONLY the simplified sentence."""


def load_training_pairs(path="cochrane-auto/data/cochraneauto_sents_train.csv"):
    """Load training sentence pairs with references."""
    pairs = []
    with open(path) as f:
        for row in csv.DictReader(f):
            simple = row["simple"].strip()
            if not simple or simple == "[]":
                continue
            try:
                simples = ast.literal_eval(simple)
            except:
                continue
            if not simples:
                continue
            # Take first reference
            pairs.append({
                "complex": row["complex"],
                "simple": simples[0],
            })
    log.info("Loaded %d training pairs", len(pairs))
    return pairs


def build_retriever(pairs):
    """Build TF-IDF index for retrieving similar training examples."""
    corpus = [p["complex"] for p in pairs]
    vectorizer = TfidfVectorizer(
        max_features=20000,
        ngram_range=(1, 2),
        stop_words="english",
    )
    tfidf_matrix = vectorizer.fit_transform(corpus)
    log.info("Built TF-IDF index: %d docs, %d features", *tfidf_matrix.shape)
    return vectorizer, tfidf_matrix


def retrieve_examples(query, vectorizer, tfidf_matrix, pairs, n=3):
    """Find n most similar training pairs with reasonable compression ratios."""
    query_vec = vectorizer.transform([query])
    sims = cosine_similarity(query_vec, tfidf_matrix)[0]
    top_idx = sims.argsort()[::-1]
    results = []
    for i in top_idx:
        p = pairs[i]
        ratio = len(p["simple"].split()) / max(len(p["complex"].split()), 1)
        if 0.5 <= ratio <= 1.3:
            results.append(p)
        if len(results) >= n:
            break
    if not results:
        results = [pairs[i] for i in top_idx[:n]]
    return results


def make_prompt(complex_text, examples, language="en"):
    """Build prompt with retrieved few-shot examples."""
    parts = []
    for ex in examples:
        parts.append(f"Complex: {ex['complex']}")
        parts.append(f"Simple: {ex['simple']}")
        parts.append("")

    lang_note = ""
    if language != "en":
        lang_note = f"\nKeep the response in {language}. Do not translate to English.\n"

    parts.append(f"{lang_note}Complex: {complex_text}")
    parts.append("Simple:")

    return "\n".join(parts)


def postprocess(source, prediction):
    """Clean up model output."""
    if not prediction:
        return source
    prediction = prediction.strip()
    prediction = re.sub(r'^(Simple|Output|Simplified):\s*', '', prediction, flags=re.IGNORECASE)
    prediction = prediction.strip('"\'')

    # Take only first line
    lines = [l.strip() for l in prediction.split('\n') if l.strip()]
    if lines:
        prediction = lines[0]

    # Reject extreme outputs
    src_words = len(source.split())
    pred_words = len(prediction.split())
    if src_words > 0 and pred_words > src_words * 2.0:
        return source
    if pred_words < max(1, src_words * 0.10):
        return source

    return prediction


async def run_task(input_path, output_path, task, model="google/gemma-2-27b-it"):
    with open(input_path) as f:
        data = json.load(f)

    run_id = f"{TEAM_ID}_Task{task.replace('.', '')}_RAG"
    log.info("Task %s: %d items, model=%s, run_id=%s", task, len(data), model, run_id)

    # Load training data and build retriever
    pairs = load_training_pairs()
    vectorizer, tfidf_matrix = build_retriever(pairs)

    # Resume
    done = {}
    if os.path.exists(output_path):
        with open(output_path) as f:
            existing = json.load(f)
        for idx, item in enumerate(existing):
            done[idx] = item
        log.info("  Resuming: %d done", len(done))

    remaining = [(idx, item) for idx, item in enumerate(data) if idx not in done]
    if not remaining:
        log.info("  All done")
        return

    log.info("  %d to process", len(remaining))

    # Setup API client
    base_url = "https://openrouter.ai/api/v1"
    api_key = os.environ["OPENROUTER_API_KEY"]
    client = openai.AsyncOpenAI(base_url=base_url, api_key=api_key)
    sem = asyncio.Semaphore(CONCURRENT)

    async def process_one(idx, item):
        lang = item.get("language", "en")

        # Retrieve similar training examples (only for English)
        if lang == "en":
            examples = retrieve_examples(item["complex"], vectorizer, tfidf_matrix, pairs, N_EXAMPLES)
        else:
            # For non-English, use fixed generic examples
            examples = pairs[:N_EXAMPLES]

        prompt = make_prompt(item["complex"], examples, lang)

        async with sem:
            try:
                resp = await client.chat.completions.create(
                    model=model,
                    max_tokens=512,
                    temperature=0.2,
                    messages=[
                        {"role": "system", "content": SYSTEM_PROMPT},
                        {"role": "user", "content": prompt},
                    ],
                )
                raw = resp.choices[0].message.content.strip()
            except Exception as e:
                err_str = str(e)
                if "429" in err_str or "rate" in err_str.lower():
                    await asyncio.sleep(5)
                else:
                    log.warning("  Error for idx %d: %s", idx, e)
                raw = ""

        prediction = postprocess(item["complex"], raw)
        return idx, {**item, "prediction": prediction, "run_id": run_id}

    all_results = dict(done)

    for start in range(0, len(remaining), CHUNK_SIZE):
        chunk = remaining[start:start + CHUNK_SIZE]
        log.info("  Chunk %d-%d of %d", start, start + len(chunk), len(remaining))

        results = await asyncio.gather(*[process_one(idx, item) for idx, item in chunk])

        for idx, result in results:
            all_results[idx] = result

        # Save incrementally (ordered)
        ordered = [all_results[i] for i in sorted(all_results.keys())]
        with open(output_path, "w", encoding="utf-8") as f:
            json.dump(ordered, f, ensure_ascii=False)

        # Stats
        chunk_results = [r for _, r in results]
        copies = sum(1 for r in chunk_results if r["complex"].strip() == r["prediction"].strip())
        ratios = [len(r["prediction"].split()) / max(len(r["complex"].split()), 1) for r in chunk_results]
        arr = np.array(ratios)
        log.info("  Compression: mean=%.2f, median=%.2f, copies=%d/%d",
                 arr.mean(), np.median(arr), copies, len(chunk_results))

    log.info("Done: %d predictions saved to %s", len(all_results), output_path)


if __name__ == "__main__":
    import argparse
    parser = argparse.ArgumentParser()
    parser.add_argument("--task", choices=["1.1", "1.2"], default="1.1")
    parser.add_argument("--input", required=True)
    parser.add_argument("--output", required=True)
    parser.add_argument("--model", default="google/gemma-2-27b-it")
    parser.add_argument("--concurrent", type=int, default=20)
    parser.add_argument("--examples", type=int, default=3)
    args = parser.parse_args()

    CONCURRENT = args.concurrent
    N_EXAMPLES = args.examples
    asyncio.run(run_task(args.input, args.output, args.task, model=args.model))


==> anc/simpletext-clef2026/task1/simplify_regex.py <==
"""
SimpleText Task 1 regex-only: Deterministic rule-based simplification.

No model needed. Applies exactly the transformations that Cochrane PLS references
make, maximizing SARI by targeting delete_score and add_score without hurting
keep_score.

Transformations (derived from 7,082 training pairs):
1. Remove statistical parentheticals (CI, RR, OR, HR, MD, SMD, I², IQR, P-values)
2. Replace "participants" → "people" (179 confirmed in training)
3. Replace "adverse events/effects" → "side effects" (84 confirmed)
4. Replace "mortality" → "death(s)" (106 confirmed)
5. Remove "(RCTs)" / "(RCT)" after study type mentions
6. Clean up residual formatting artifacts
"""

import json
import logging
import re
import sys

logging.basicConfig(level=logging.INFO, format="%(asctime)s %(levelname)s %(message)s")
log = logging.getLogger(__name__)

TEAM_ID = "writerslogic"


def simplify_sentence(text: str, language: str = "en") -> str:
    """Apply rule-based simplifications to a single sentence."""
    if language != "en":
        return text

    out = text

    # 1. Remove statistical parentheticals
    # Pattern: (RR 0.76; 95% CI 0.64 to 0.91, P = 0.002; I² = 0%)
    # Pattern: (risk ratio (RR) 0.20, 95% confidence interval (CI) 0.12 to 0.32; ...)
    # Pattern: (mean difference (MD) -0.15 kg, 95% CI -0.55 to 0.24; P = 0.45, I² = 46%)
    # Pattern: (interquartile range (IQR): 0.8% to 18.8%)
    # Pattern: (odds ratio (OR) 1.23, 95% CI ...)

    # Remove nested stat parentheticals: (RR ...; 95% CI ...; I² = ...)
    # This handles most statistical measure patterns
    stat_markers = (
        r'risk\s+ratio\s*\(RR\)',
        r'odds\s+ratio\s*\(OR\)',
        r'hazard\s+ratio\s*\(HR\)',
        r'mean\s+difference\s*\(MD\)',
        r'standardised\s+mean\s+difference\s*\(SMD\)',
        r'standardized\s+mean\s+difference\s*\(SMD\)',
        r'confidence\s+interval\s*\(CI\)',
        r'interquartile\s+range\s*\(IQR\)',
        r'\bRR\s+\d',
        r'\bOR\s+\d',
        r'\bHR\s+\d',
        r'\bMD\s+[-\d]',
        r'\bSMD\s+[-\d]',
        r'95%\s*CI\b',
        r'I²\s*=',
        r'I2\s*=',
        r'\bP\s*[=<>]\s*0\.',
        r'\bp\s*[=<>]\s*0\.',
        r'\bIQR\b',
    )

    # Strategy: find parenthetical groups that contain stat markers and remove them
    # But preserve parentheticals that contain useful info (study counts, participant counts)
    def should_remove_paren(content: str) -> bool:
        """Decide if a parenthetical should be removed."""
        for marker in stat_markers:
            if re.search(marker, content):
                return True
        return False

    def strip_stat_content(content: str) -> str:
        """From a parenthetical that has stats mixed with useful info,
        try to keep useful parts like study counts."""
        # Extract useful fragments: "N studies", "N participants/people"
        useful = []
        parts = re.split(r';\s*', content)
        for part in parts:
            part = part.strip()
            # Keep parts with study/participant counts
            if re.search(r'\d+\s+(?:stud|trial|participant|people|RCT)', part, re.IGNORECASE):
                # But remove stat prefixes within this part
                cleaned = re.sub(r'^.*?(\d+\s+(?:stud|trial|participant|people|RCT))', r'\1', part, flags=re.IGNORECASE)
                useful.append(cleaned)
            # Keep certainty assessments
            elif re.search(r'(?:low|moderate|high|very\s+low)[\s-]*certainty', part, re.IGNORECASE):
                useful.append(part)
        return '; '.join(useful) if useful else ''

    # Process parenthetical expressions
    def process_parens(text: str) -> str:
        result = []
        i = 0
        while i < len(text):
            if text[i] == '(':
                # Find matching close paren
                depth = 1
                j = i + 1
                while j < len(text) and depth > 0:
                    if text[j] == '(':
                        depth += 1
                    elif text[j] == ')':
                        depth -= 1
                    j += 1
                paren_content = text[i+1:j-1]

                if should_remove_paren(paren_content):
                    kept = strip_stat_content(paren_content)
                    if kept:
                        result.append(f'({kept})')
                    # else: drop the entire parenthetical
                else:
                    result.append(text[i:j])
                i = j
            else:
                result.append(text[i])
                i += 1
        return ''.join(result)

    out = process_parens(out)

    # 2. Word replacements (case-preserving)
    def replace_word(text, old, new):
        """Replace whole-word, case-aware."""
        def repl(m):
            orig = m.group(0)
            if orig[0].isupper():
                return new[0].upper() + new[1:]
            return new
        return re.sub(r'\b' + re.escape(old) + r'\b', repl, text)

    # "participants" → "people"
    out = replace_word(out, 'participants', 'people')
    out = replace_word(out, 'Participants', 'People')

    # "adverse events" → "side effects"
    out = re.sub(r'\badverse\s+events?\b', 'side effects', out, flags=re.IGNORECASE)
    # "adverse effects" → "side effects"
    out = re.sub(r'\badverse\s+effects?\b', 'side effects', out, flags=re.IGNORECASE)

    # "mortality" → "death" (context-sensitive)
    out = re.sub(r'\ball-cause\s+mortality\b', 'death from any cause', out, flags=re.IGNORECASE)
    out = replace_word(out, 'mortality', 'death')

    # Remove "(RCTs)" or "(RCT)" standalone
    out = re.sub(r'\s*\(RCTs?\)', '', out)

    # "randomised controlled trials (RCTs)" → "randomised controlled trials"
    # Already handled by the above

    # 3. Clean up formatting artifacts
    # Double spaces
    out = re.sub(r'  +', ' ', out)
    # Space before punctuation
    out = re.sub(r'\s+([,;.])', r'\1', out)
    # Empty parentheses
    out = re.sub(r'\(\s*\)', '', out)
    # Trailing/leading whitespace
    out = out.strip()
    # Comma before closing paren with nothing after
    out = re.sub(r',\s*\)', ')', out)
    # Semicolon at start of parenthetical
    out = re.sub(r'\(\s*;\s*', '(', out)
    # Double semicolons
    out = re.sub(r';\s*;', ';', out)

    return out


def run_task(input_path, output_path, task):
    with open(input_path) as f:
        data = json.load(f)

    run_id = f"{TEAM_ID}_Task{task.replace('.', '')}_regex"
    log.info("Task %s: %d items, run_id=%s", task, len(data), run_id)

    results = []
    copies = 0
    for item in data:
        lang = item.get("language", "en")
        if task == "1.1":
            simplified = simplify_sentence(item["complex"], lang)
        else:
            # Document-level: apply sentence-level to each sentence in the abstract
            simplified = simplify_sentence(item["complex"], lang)

        if simplified.strip() == item["complex"].strip():
            copies += 1

        results.append({**item, "prediction": simplified, "run_id": run_id})

    with open(output_path, "w", encoding="utf-8") as f:
        json.dump(results, f, ensure_ascii=False)

    changed = len(data) - copies
    log.info("Done: %d items, %d changed (%.1f%%), %d copies (%.1f%%)",
             len(data), changed, changed/len(data)*100, copies, copies/len(data)*100)

    # Compression stats
    ratios = []
    for item in results:
        cw = len(item["complex"].split())
        pw = len(item["prediction"].split())
        if cw > 0:
            ratios.append(pw / cw)
    import numpy as np
    r = np.array(ratios)
    log.info("Compression: mean=%.3f, median=%.3f", r.mean(), np.median(r))


if __name__ == "__main__":
    import argparse
    parser = argparse.ArgumentParser()
    parser.add_argument("--task", choices=["1.1", "1.2"], required=True)
    parser.add_argument("--input", required=True)
    parser.add_argument("--output", required=True)
    args = parser.parse_args()

    run_task(args.input, args.output, args.task)


==> anc/simpletext-clef2026/task1/simplify_v2.py <==
"""
SimpleText Task 1 v2: Parallel simplification with incremental saves.
Handles the 2026 competition format with multilingual data.
"""

import anthropic
import asyncio
import json
import os
import logging
import time
from tqdm import tqdm

logging.basicConfig(level=logging.INFO, format="%(asctime)s %(levelname)s %(message)s")
log = logging.getLogger(__name__)

TEAM_ID = "writerslogic"
CONCURRENT = 20


def simplify_sentence_prompt(complex_sentence: str, language: str = "en") -> str:
    if language != "en":
        return (
            f"Simplify the following biomedical sentence for a general audience. "
            f"Keep the response in the SAME language as the input. "
            f"Use simpler words and avoid jargon. Preserve key facts. "
            f"Output ONLY the simplified sentence, nothing else.\n\n"
            f"Complex: {complex_sentence}\n\nSimplified:"
        )
    return (
        f"Simplify this biomedical sentence so a non-expert can understand it. "
        f"Replace ALL medical and technical terms with common everyday words. "
        f"Split long sentences into shorter ones. "
        f"Keep all the key facts but express them more simply. "
        f"Do NOT remove important information. Do NOT add new information. "
        f"Output ONLY the simplified sentence(s).\n\n"
        f"Complex: {complex_sentence}\n\nSimplified:"
    )


def simplify_document_prompt(complex_document: str, language: str = "en") -> str:
    if language != "en":
        return (
            f"Simplify this biomedical abstract for a general audience. "
            f"Keep the response in the SAME language as the input. "
            f"Replace technical terms with everyday words. Keep ALL the key information. "
            f"The simplified version should be similar in length to the original. "
            f"Output ONLY the simplified text.\n\n"
            f"Complex:\n{complex_document}\n\nSimplified:"
        )
    return (
        f"Simplify this biomedical abstract so a non-expert can understand it. "
        f"Replace ALL medical and technical terms with common everyday words. "
        f"Keep ALL the key information and findings - do NOT remove content. "
        f"The simplified version should be a similar length to the original. "
        f"You may split complex sentences but do NOT delete sentences. "
        f"Do NOT add new information. Output ONLY the simplified text.\n\n"
        f"Complex:\n{complex_document}\n\nSimplified:"
    )


async def process_batch(client, items, prompt_fn, task_name, model, max_tokens):
    sem = asyncio.Semaphore(CONCURRENT)

    async def process_one(item):
        lang = item.get("language", "en")
        prompt = prompt_fn(item["complex"], lang)
        async with sem:
            try:
                resp = await client.messages.create(
                    model=model,
                    max_tokens=max_tokens,
                    messages=[{"role": "user", "content": prompt}],
                )
                return resp.content[0].text.strip()
            except Exception as e:
                log.warning(f"API error: {e}")
                await asyncio.sleep(2)
                return item["complex"]

    tasks = [process_one(item) for item in items]
    results = []
    for coro in tqdm(asyncio.as_completed(tasks), total=len(tasks), desc=task_name):
        results.append(await coro)

    # as_completed returns out of order, so we need indexed approach instead
    return results


async def run_task(input_path, output_path, task, model="claude-haiku-4-5-20251001"):
    with open(input_path) as f:
        data = json.load(f)
    log.info(f"Task {task}: {len(data)} items from {input_path}")

    # Resume from partial output
    done = {}
    if os.path.exists(output_path):
        with open(output_path) as f:
            existing = json.load(f)
        for item in existing:
            if task == "1.1":
                key = (item["pair_id"], item.get("para_id"), item.get("sent_id"))
            else:
                key = item["pair_id"]
            done[key] = item
        log.info(f"  Resuming: {len(done)} already done")

    remaining = []
    for item in data:
        if task == "1.1":
            key = (item["pair_id"], item.get("para_id"), item.get("sent_id"))
        else:
            key = item["pair_id"]
        if key not in done:
            remaining.append(item)

    if not remaining:
        log.info("  All items already processed")
        return

    log.info(f"  {len(remaining)} items to process")

    is_sentence = task == "1.1"
    prompt_fn = simplify_sentence_prompt if is_sentence else simplify_document_prompt
    max_tokens = 300 if is_sentence else 1000
    run_id = f"{TEAM_ID}_task{task.replace('.', '')}_claude"

    client = anthropic.AsyncAnthropic()
    sem = asyncio.Semaphore(CONCURRENT)

    save_interval = 100
    processed_count = 0

    async def process_one(item):
        lang = item.get("language", "en")
        prompt = prompt_fn(item["complex"], lang)
        async with sem:
            for attempt in range(3):
                try:
                    resp = await client.messages.create(
                        model=model,
                        max_tokens=max_tokens,
                        messages=[{"role": "user", "content": prompt}],
                    )
                    return {**item, "prediction": resp.content[0].text.strip(), "run_id": run_id}
                except Exception as e:
                    if attempt < 2:
                        await asyncio.sleep(2 ** attempt)
                    else:
                        log.warning(f"Failed after 3 attempts: {e}")
                        return {**item, "prediction": item["complex"], "run_id": run_id}

    # Process in chunks to save incrementally
    chunk_size = 500
    all_results = list(done.values())

    for start in range(0, len(remaining), chunk_size):
        chunk = remaining[start:start + chunk_size]
        log.info(f"  Processing chunk {start}-{start + len(chunk)} of {len(remaining)}")

        tasks_list = [process_one(item) for item in chunk]
        chunk_results = await asyncio.gather(*tasks_list)
        all_results.extend(chunk_results)

        # Save after each chunk
        with open(output_path, "w", encoding="utf-8") as f:
            json.dump(all_results, f, ensure_ascii=False)
        log.info(f"  Saved {len(all_results)} total predictions")

    log.info(f"Done: {len(all_results)} predictions in {output_path}")


def main():
    import argparse
    parser = argparse.ArgumentParser()
    parser.add_argument("--task", choices=["1.1", "1.2"], required=True)
    parser.add_argument("--input", required=True)
    parser.add_argument("--output", required=True)
    parser.add_argument("--model", default="claude-haiku-4-5-20251001")
    args = parser.parse_args()

    asyncio.run(run_task(args.input, args.output, args.task, model=args.model))


if __name__ == "__main__":
    main()


==> anc/simpletext-clef2026/task1/simplify_v3.py <==
"""
SimpleText Task 1 v3: Few-shot prompting with Sonnet.
Uses real Cochrane complex→simple pairs as examples to match target style.
"""

import asyncio
import json
import os
import logging
import time
import openai
from tqdm import tqdm

logging.basicConfig(level=logging.INFO, format="%(asctime)s %(levelname)s %(message)s")
log = logging.getLogger(__name__)

TEAM_ID = "writerslogic"
CONCURRENT = 15  # slightly lower for Sonnet rate limits

SENT_EXAMPLES = [
    {
        "complex": "Three trials (total 70 participants, aged 8 to 46 years) assessed as having a moderate risk of bias were included.",
        "simple": "We included three trials (total of 70 participants aged between 8 and 46 years) in the review.",
    },
    {
        "complex": "Prophylactic antibiotics did not have an important effect on dyspareunia (difficult or painful sexual intercourse) or breastfeeding at six weeks.",
        "simple": "Prophylactic antibiotics did not have a clear effect on pain during sex and breastfeeding at six weeks.",
    },
    {
        "complex": "Taxane-containing regimens appear to improve overall survival, time to progression, and tumour response rate in women with metastatic breast cancer.",
        "simple": "This review showed that chemotherapy regimens including taxanes improved survival and decreased the progression of metastatic breast cancer.",
    },
    {
        "complex": "There may be little or no difference between the skin closure techniques in terms of incisional hernia and operative time, though the evidence for these two outcomes is very uncertain.",
        "simple": "There may be little or no difference between the two techniques in the risk of incisional hernia or in operative time, but the results are very uncertain.",
    },
    {
        "complex": "The effect of amorphous hydrogel dressings compared with other types of dressings is uncertain for pain at the donor site and wound complications, including scarring and itching (very low-certainty evidence).",
        "simple": "We are not sure about the results for hydrogel dressings compared with other dressings for pain at the donor site and wound complications, including scarring and itching.",
    },
]

DOC_EXAMPLE = {
    "complex": "We included five trials, in which 1406 infants participated. They were conducted in 13 neonatal centres across Europe and Australia. Each of these trials compared clinical outcomes in preterm infants who received respiratory support via a nasal interface compared with those who received support via a face mask in the delivery room. None of the included trials were blinded to the intervention and assessors were not blinded to treatment allocation. Four trials had their randomisation codes within opaque, sealed envelopes and one trial did not report its method. There was an unclear risk of bias in at least one domain in each trial. When the results of included trials were combined, there was no significant difference in the rate of intubation in the delivery room between nasal interface and face mask groups (risk ratio (RR) 0.86, 95% confidence interval (CI) 0.72 to 1.04; 3 trials, 898 participants; moderate-quality evidence, downgraded for imprecision). No significant difference was seen in death before hospital discharge (RR 0.72, 95% CI 0.36 to 1.43; 5 trials, 1406 participants; low-quality evidence, downgraded for imprecision and lack of blinding). There were no significant differences in any of the secondary outcomes: air leak (3 trials; 898 participants), intubation within 72 hours of delivery (2 trials, 469 participants), bronchopulmonary dysplasia (3 trials, 853 participants), intraventricular haemorrhage (3 trials, 898 participants), or duration of respiratory support (2 trials, 469 participants).",
    "simple": "We found five studies that involved 1406 babies whose breathing was supported with a nasal interface compared to a face mask in the delivery room. The studies were conducted in 13 neonatal centres across Europe and Australia. None of the included trials were blinded, which means that the caregivers knew which intervention the babies received. There was an unclear risk of bias in at least one domain in each trial. When the results of included trials were combined, there was no important difference in the number of babies that needed a tube to be inserted in the delivery room. There was no important difference in the number of deaths before discharge from hospital. There was no important difference in any of the secondary outcomes: air leak, having a tube inserted within 72 hours, chronic lung disease, brain haemorrhage, or how long breathing support was needed.",
}

SENT_EXAMPLES_STR = "\n\n".join(
    f"Complex: {ex['complex']}\nSimplified: {ex['simple']}"
    for ex in SENT_EXAMPLES
)


def simplify_sentence_prompt(complex_sentence, language="en"):
    if language != "en":
        return (
            f"You are a Cochrane plain language summary writer. Simplify biomedical sentences "
            f"for a general audience following Cochrane style.\n"
            f"Keep the response in the SAME language as the input.\n"
            f"Output ONLY the simplified sentence.\n\n"
            f"Complex: {complex_sentence}\n\nSimplified:"
        )
    return (
        f"You are a Cochrane plain language summary writer. Your task is to simplify "
        f"biomedical sentences for a general audience. Follow the Cochrane style shown "
        f"in these examples:\n\n"
        f"{SENT_EXAMPLES_STR}\n\n"
        f"Now simplify the following sentence in the same style. "
        f"Replace technical terms with plain language. Keep the key facts. "
        f"Output ONLY the simplified sentence.\n\n"
        f"Complex: {complex_sentence}\n\nSimplified:"
    )


def simplify_document_prompt(complex_document, language="en"):
    if language != "en":
        return (
            f"You are a Cochrane plain language summary writer. Rewrite this biomedical "
            f"abstract as a plain language summary for a general audience.\n"
            f"Keep the response in the SAME language as the input.\n"
            f"Replace technical terms with everyday words. Keep all key findings.\n"
            f"Output ONLY the simplified text.\n\n"
            f"Complex:\n{complex_document}\n\nPlain language summary:"
        )
    return (
        f"You are a Cochrane plain language summary writer. Rewrite biomedical abstracts "
        f"as plain language summaries for a general audience.\n\n"
        f"Example:\n\n"
        f"Complex:\n{DOC_EXAMPLE['complex']}\n\n"
        f"Plain language summary:\n{DOC_EXAMPLE['simple']}\n\n"
        f"Now rewrite the following abstract in the same Cochrane plain language style. "
        f"Replace technical terms with everyday words. Keep all key findings and conclusions. "
        f"The summary should be similar in length and coverage to the original. "
        f"Output ONLY the plain language summary.\n\n"
        f"Complex:\n{complex_document}\n\nPlain language summary:"
    )


async def run_task(input_path, output_path, task, model="anthropic/claude-sonnet-4"):
    with open(input_path) as f:
        data = json.load(f)

    model_short = model.split("/")[-1].split("-")[0].capitalize()
    run_id = f"{TEAM_ID}_Task{task.replace('.', '')}_{model_short}V3"
    log.info(f"Task {task}: {len(data)} items, model={model}, run_id={run_id}")

    # Resume
    done = {}
    if os.path.exists(output_path):
        with open(output_path) as f:
            existing = json.load(f)
        for item in existing:
            if task == "1.1":
                key = (item["pair_id"], str(item.get("para_id")), str(item.get("sent_id")))
            else:
                key = item["pair_id"]
            done[key] = item
        log.info(f"  Resuming: {len(done)} done")

    remaining = []
    for item in data:
        if task == "1.1":
            key = (item["pair_id"], str(item.get("para_id")), str(item.get("sent_id")))
        else:
            key = item["pair_id"]
        if key not in done:
            remaining.append(item)

    if not remaining:
        log.info("  All done")
        return

    log.info(f"  {len(remaining)} to process")

    is_sentence = task == "1.1"
    prompt_fn = simplify_sentence_prompt if is_sentence else simplify_document_prompt
    max_tokens = 400 if is_sentence else 1500

    client = openai.AsyncOpenAI(
        base_url="https://openrouter.ai/api/v1",
        api_key=os.environ["OPENROUTER_API_KEY"],
    )
    sem = asyncio.Semaphore(CONCURRENT)

    async def process_one(item):
        lang = item.get("language", "en")
        prompt = prompt_fn(item["complex"], lang)
        async with sem:
            for attempt in range(3):
                try:
                    resp = await client.chat.completions.create(
                        model=model,
                        max_tokens=max_tokens,
                        messages=[{"role": "user", "content": prompt}],
                    )
                    return {**item, "prediction": resp.choices[0].message.content.strip(), "run_id": run_id}
                except Exception as e:
                    if attempt < 2:
                        await asyncio.sleep(2 ** (attempt + 1))
                    else:
                        log.warning(f"Failed: {e}")
                        return {**item, "prediction": item["complex"], "run_id": run_id}

    chunk_size = 500
    all_results = list(done.values())

    for start in range(0, len(remaining), chunk_size):
        chunk = remaining[start:start + chunk_size]
        log.info(f"  Chunk {start}-{start + len(chunk)} of {len(remaining)}")
        chunk_results = await asyncio.gather(*[process_one(item) for item in chunk])
        all_results.extend(chunk_results)
        with open(output_path, "w", encoding="utf-8") as f:
            json.dump(all_results, f, ensure_ascii=False)
        log.info(f"  Saved {len(all_results)} total")

    log.info(f"Done: {len(all_results)} predictions")


if __name__ == "__main__":
    import argparse
    parser = argparse.ArgumentParser()
    parser.add_argument("--task", choices=["1.1", "1.2"], required=True)
    parser.add_argument("--input", required=True)
    parser.add_argument("--output", required=True)
    parser.add_argument("--model", default="anthropic/claude-sonnet-4")
    args = parser.parse_args()
    asyncio.run(run_task(args.input, args.output, args.task, model=args.model))


==> anc/simpletext-clef2026/task1/simplify_v4.py <==
"""
SimpleText Task 1 v4: SARI-optimized simplification.

Key insight: SARI rewards keeping original words that appear in the reference,
deleting jargon/stats that don't, and adding only necessary simpler replacements.
Our v2 over-paraphrased (too many additions, expansions). This version:
- Preserves original wording wherever possible
- Only substitutes actual technical terms
- Removes statistical details (CI, RR, p-values) rather than explaining them
- Targets ~55-65% compression ratio
- Does not split sentences unless genuinely complex
"""

import asyncio
import json
import os
import logging
import openai
from tqdm import tqdm

logging.basicConfig(level=logging.INFO, format="%(asctime)s %(levelname)s %(message)s")
log = logging.getLogger(__name__)

TEAM_ID = "writerslogic"
CONCURRENT = 50

SYSTEM_PROMPT = (
    "You are a Cochrane plain language summary writer. "
    "You simplify biomedical text by making minimal, targeted changes: "
    "replace medical jargon with everyday words, remove statistical measures "
    "in parentheses (confidence intervals, risk ratios, p-values, I² values, IQR), "
    "but keep important numbers (participant counts, study counts, percentages of improvement). "
    "Keep the original sentence structure and wording. Never explain or expand."
)

SENT_EXAMPLES_STR = """Complex: Computer reminders achieved a median improvement in process adherence of 4.2% (interquartile range (IQR): 0.8% to 18.8%) across all reported process outcomes, 3.3% (IQR: 0.5% to 10.6%) for medication ordering, 3.8% (IQR: 0.5% to 6.6%) for vaccinations, and 3.8% (IQR: 0.4% to 16.3%) for test ordering.
Output: Computer reminders achieved a median improvement of 4.2% across all reported process outcomes, 3.3% for medication ordering, 3.8% for vaccinations, and 3.8% for test ordering.

Complex: TCV compared to control may result in a large reduction in acute typhoid fever (risk ratio (RR) 0.20, 95% confidence interval (CI) 0.12 to 0.32; I2 = 32%; 7 studies, 105,839 participants; low-certainty evidence).
Output: The typhoid conjugate vaccine compared to control may greatly reduce acute typhoid fever (7 studies, 105,839 participants; low-certainty evidence).

Complex: Prophylactic antibiotics did not have an important effect on dyspareunia (difficult or painful sexual intercourse) or breastfeeding at six weeks.
Output: Prophylactic antibiotics did not have a clear effect on pain during sex or breastfeeding at six weeks.

Complex: We included 19 trials (17 RCTs and two cluster-RCTs).
Output: We included 19 trials.

Complex: The 19 trials enrolled 395,650 participants, with ages ranging from six weeks to 60 years.
Output: The 19 trials enrolled 395,650 participants, with ages ranging from six weeks to 60 years.

Complex: There may be little or no difference between the skin closure techniques in terms of incisional hernia and operative time, though the evidence for these two outcomes is very uncertain.
Output: There may be little or no difference between the two techniques in the risk of incisional hernia or in operative time, but the results are very uncertain.

Complex: Taxane-containing regimens appear to improve overall survival, time to progression, and tumour response rate in women with metastatic breast cancer.
Output: Chemotherapy regimens including taxanes improved survival and decreased the progression of metastatic breast cancer."""


def simplify_sentence_prompt(complex_sentence: str, language: str = "en") -> str:
    if language != "en":
        return (
            f"Simplify this biomedical sentence for a general audience. "
            f"Keep the response in the SAME language as the input ({language}). "
            f"Replace medical/technical terms with simpler words. "
            f"Remove statistical measures in parentheses (CI, RR, p-values, IQR). "
            f"Keep important numbers (participant counts, percentages, ages). "
            f"Keep the sentence structure. "
            f"Output ONLY the simplified sentence.\n\n"
            f"Complex: {complex_sentence}\n\nOutput:"
        )
    return (
        f"Simplify this biomedical sentence for a general audience.\n"
        f"- Remove ONLY statistical measures in parentheses (CI, RR, OR, p-values, IQR, I²)\n"
        f"- Keep important numbers: participant counts, study counts, percentages, ages\n"
        f"- Replace medical/technical terms with common words\n"
        f"- Keep the sentence structure and non-technical words exactly as they are\n"
        f"- Output ONLY the simplified sentence\n\n"
        f"Examples:\n\n"
        f"{SENT_EXAMPLES_STR}\n\n"
        f"Complex: {complex_sentence}\n\nOutput:"
    )


DOC_EXAMPLE = {
    "complex": (
        "We included five trials, in which 1406 infants participated. They were conducted "
        "in 13 neonatal centres across Europe and Australia. Each of these trials compared "
        "clinical outcomes in preterm infants who received respiratory support via a nasal "
        "interface compared with those who received support via a face mask in the delivery "
        "room. None of the included trials were blinded to the intervention and assessors "
        "were not blinded to treatment allocation. Four trials had their randomisation codes "
        "within opaque, sealed envelopes and one trial did not report its method. There was "
        "an unclear risk of bias in at least one domain in each trial. When the results of "
        "included trials were combined, there was no significant difference in the rate of "
        "intubation in the delivery room between nasal interface and face mask groups (risk "
        "ratio (RR) 0.86, 95% confidence interval (CI) 0.72 to 1.04; 3 trials, 898 "
        "participants; moderate-quality evidence, downgraded for imprecision). No significant "
        "difference was seen in death before hospital discharge (RR 0.72, 95% CI 0.36 to "
        "1.43; 5 trials, 1406 participants; low-quality evidence, downgraded for imprecision "
        "and lack of blinding). There were no significant differences in any of the secondary "
        "outcomes: air leak (3 trials; 898 participants), intubation within 72 hours of "
        "delivery (2 trials, 469 participants), bronchopulmonary dysplasia (3 trials, 853 "
        "participants), intraventricular haemorrhage (3 trials, 898 participants), or "
        "duration of respiratory support (2 trials, 469 participants)."
    ),
    "simple": (
        "We found five studies that involved 1406 babies whose breathing was supported with "
        "a nasal interface compared to a face mask in the delivery room. The studies were "
        "conducted in 13 neonatal centres across Europe and Australia. None of the included "
        "trials were blinded, which means that the caregivers knew which intervention the "
        "babies received. There was an unclear risk of bias in at least one domain in each "
        "trial. When the results of included trials were combined, there was no important "
        "difference in the number of babies that needed a tube to be inserted in the delivery "
        "room. There was no important difference in the number of deaths before discharge "
        "from hospital. There was no important difference in any of the secondary outcomes: "
        "air leak, having a tube inserted within 72 hours, chronic lung disease, brain "
        "haemorrhage, or how long breathing support was needed."
    ),
}


def simplify_document_prompt(complex_document: str, language: str = "en") -> str:
    if language != "en":
        return (
            f"Simplify this biomedical abstract for a general audience. "
            f"Keep the response in the SAME language as the input ({language}). "
            f"Replace medical terms with everyday words. "
            f"Remove statistical details (CI, RR, p-values). "
            f"Keep ALL sentences and findings — do not delete content. "
            f"The simplified version should be 50-70% of the original length. "
            f"Output ONLY the simplified text.\n\n"
            f"Complex:\n{complex_document}\n\nSimplified:"
        )
    return (
        f"Example of how to simplify a biomedical abstract:\n\n"
        f"Complex:\n{DOC_EXAMPLE['complex']}\n\n"
        f"Plain language summary:\n{DOC_EXAMPLE['simple']}\n\n"
        f"Now simplify the following abstract using the same approach:\n"
        f"- Replace medical/technical terms with everyday words\n"
        f"- Remove ALL statistical details (confidence intervals, risk ratios, p-values, "
        f"I² values, sample sizes in parentheses)\n"
        f"- Remove sentences about methodology only (risk of bias, blinding, allocation, "
        f"heterogeneity, sensitivity analysis) if they contain no findings\n"
        f"- Keep all sentences about findings, results, and conclusions\n"
        f"- Preserve the original wording for non-technical content\n"
        f"- The result should be 50-65% of the original length\n"
        f"- Output ONLY the plain language summary\n\n"
        f"Complex:\n{complex_document}\n\nPlain language summary:"
    )


async def run_task(input_path, output_path, task, model="meta-llama/Llama-3.3-70B-Instruct-Turbo"):
    with open(input_path) as f:
        data = json.load(f)

    model_tag = model.replace("-", "").replace("claude", "").replace(".", "")
    run_id = f"{TEAM_ID}_Task{task.replace('.', '')}_V4"
    log.info(f"Task {task}: {len(data)} items, model={model}, run_id={run_id}")

    # Resume from partial output
    done = {}
    if os.path.exists(output_path):
        with open(output_path) as f:
            existing = json.load(f)
        for item in existing:
            if task == "1.1":
                key = (item["pair_id"], str(item.get("para_id")), str(item.get("sent_id")))
            else:
                key = item["pair_id"]
            done[key] = item
        log.info(f"  Resuming: {len(done)} done")

    remaining = []
    for item in data:
        if task == "1.1":
            key = (item["pair_id"], str(item.get("para_id")), str(item.get("sent_id")))
        else:
            key = item["pair_id"]
        if key not in done:
            remaining.append(item)

    if not remaining:
        log.info("  All done")
        return

    log.info(f"  {len(remaining)} to process")

    is_sentence = task == "1.1"
    prompt_fn = simplify_sentence_prompt if is_sentence else simplify_document_prompt
    max_tokens = 300 if is_sentence else 1500

    if model.startswith("gpt-"):
        base_url = "https://api.openai.com/v1"
        api_key = os.environ["OPENAI_API_KEY"]
    elif model.startswith("anthropic/") or model.startswith("google/"):
        base_url = "https://openrouter.ai/api/v1"
        api_key = os.environ["OPENROUTER_API_KEY"]
    elif model.startswith("meta-llama/"):
        base_url = "https://api.together.xyz/v1"
        api_key = os.environ["TOGETHER_API_KEY"]
    else:
        base_url = "https://api.groq.com/openai/v1"
        api_key = os.environ["GROQ_API_KEY"]
    client = openai.AsyncOpenAI(base_url=base_url, api_key=api_key)
    sem = asyncio.Semaphore(CONCURRENT)

    async def _call(prompt, temp=0.2):
        resp = await client.chat.completions.create(
            model=model,
            max_tokens=max_tokens,
            temperature=temp,
            messages=[
                {"role": "system", "content": SYSTEM_PROMPT},
                {"role": "user", "content": prompt},
            ],
        )
        return resp.choices[0].message.content.strip()

    async def process_one(item):
        lang = item.get("language", "en")
        prompt = prompt_fn(item["complex"], lang)
        async with sem:
            for attempt in range(3):
                try:
                    prediction = await _call(prompt)

                    if is_sentence:
                        orig_words = len(item["complex"].split())
                        pred_words = len(prediction.split())
                        if pred_words > orig_words * 1.3:
                            retry_prompt = (
                                f"Simplify and shorten this biomedical sentence. "
                                f"Replace technical terms with simple words. Remove all "
                                f"statistical details in parentheses. Make it shorter. "
                                f"Output ONLY the simplified sentence.\n\n"
                                f"Original: {item['complex']}\n\nSimplified:"
                            )
                            prediction = await _call(retry_prompt, temp=0.1)

                    return {**item, "prediction": prediction, "run_id": run_id}
                except Exception as e:
                    if attempt < 2:
                        await asyncio.sleep(2 ** (attempt + 1))
                    else:
                        log.warning(f"Failed: {e}")
                        return {**item, "prediction": item["complex"], "run_id": run_id}

    chunk_size = 500
    all_results = list(done.values())

    for start in range(0, len(remaining), chunk_size):
        chunk = remaining[start : start + chunk_size]
        log.info(f"  Chunk {start}-{start + len(chunk)} of {len(remaining)}")
        chunk_results = await asyncio.gather(*[process_one(item) for item in chunk])
        all_results.extend(chunk_results)

        # Save after each chunk
        with open(output_path, "w", encoding="utf-8") as f:
            json.dump(all_results, f, ensure_ascii=False)
        log.info(f"  Saved {len(all_results)} total")

        # Log compression stats for this chunk
        ratios = []
        for r in chunk_results:
            orig = len(r["complex"].split())
            pred = len(r["prediction"].split())
            if orig > 0:
                ratios.append(pred / orig)
        if ratios:
            avg = sum(ratios) / len(ratios)
            log.info(f"  Chunk avg compression: {avg:.2f}")

    log.info(f"Done: {len(all_results)} predictions")


def package_submission(json_path, task):
    """Package JSON predictions into a submission ZIP."""
    import zipfile

    with open(json_path) as f:
        data = json.load(f)

    task_num = task.replace(".", "")
    zip_name = f"task{task_num}_2026_submission.zip"
    zip_path = os.path.join(os.path.dirname(json_path), zip_name)
    json_name = os.path.basename(json_path)

    with zipfile.ZipFile(zip_path, "w", zipfile.ZIP_DEFLATED) as zf:
        zf.writestr(json_name, json.dumps(data, ensure_ascii=False))

    log.info(f"Packaged {len(data)} predictions -> {zip_path}")
    return zip_path


if __name__ == "__main__":
    import argparse

    parser = argparse.ArgumentParser()
    parser.add_argument("--task", choices=["1.1", "1.2"], required=True)
    parser.add_argument("--input", required=True)
    parser.add_argument("--output", required=True)
    parser.add_argument("--model", default="meta-llama/Llama-3.3-70B-Instruct-Turbo")
    parser.add_argument("--package", action="store_true", help="Package output as submission ZIP")
    args = parser.parse_args()

    asyncio.run(run_task(args.input, args.output, args.task, model=args.model))

    if args.package:
        package_submission(args.output, args.task)


==> anc/simpletext-clef2026/task1/simplify_v5.py <==
"""
SimpleText Task 1 v5: Multi-candidate generation + SARI-proxy reranking.

Generates N candidates per sentence at varying temperatures, then selects
the best using a reference-free scoring heuristic based on:
- Compression ratio proximity to target
- Word overlap with source (keep score proxy)
- Vocabulary simplicity (average word length reduction)
- Cochrane PLS vocabulary usage (common replacements)
"""

import asyncio
import json
import os
import logging
import openai
from tqdm import tqdm

logging.basicConfig(level=logging.INFO, format="%(asctime)s %(levelname)s %(message)s")
log = logging.getLogger(__name__)

TEAM_ID = "writerslogic"
CONCURRENT = 40
N_CANDIDATES = 5

SYSTEM_PROMPT = (
    "You are a Cochrane plain language summary writer. "
    "You simplify biomedical text by making minimal, targeted changes: "
    "replace medical jargon with everyday words, remove statistical measures "
    "in parentheses (confidence intervals, risk ratios, p-values, I² values, IQR), "
    "but keep important numbers (participant counts, study counts, percentages). "
    "Keep the original sentence structure and wording. Never explain or expand."
)

# Cochrane PLS common vocabulary: words that references tend to use
# These are words that appear frequently in Cochrane plain language summaries
PLS_VOCAB = {
    "people", "patients", "children", "adults", "women", "men", "babies",
    "studies", "trials", "review", "evidence", "results", "found",
    "treatment", "compared", "showed", "reduced", "increased", "improved",
    "difference", "effect", "risk", "may", "probably", "uncertain",
    "low", "moderate", "high", "quality", "certainty", "unclear",
    "side", "effects", "outcomes", "deaths", "pain", "infection",
    "included", "participants", "months", "weeks", "years",
}

SENT_EXAMPLES = """Complex: Computer reminders achieved a median improvement in process adherence of 4.2% (interquartile range (IQR): 0.8% to 18.8%) across all reported process outcomes, 3.3% (IQR: 0.5% to 10.6%) for medication ordering, 3.8% (IQR: 0.5% to 6.6%) for vaccinations, and 3.8% (IQR: 0.4% to 16.3%) for test ordering.
Output: Computer reminders achieved a median improvement of 4.2% across all reported process outcomes, 3.3% for medication ordering, 3.8% for vaccinations, and 3.8% for test ordering.

Complex: TCV compared to control may result in a large reduction in acute typhoid fever (risk ratio (RR) 0.20, 95% confidence interval (CI) 0.12 to 0.32; I2 = 32%; 7 studies, 105,839 participants; low-certainty evidence).
Output: The typhoid conjugate vaccine compared to control may greatly reduce acute typhoid fever (7 studies, 105,839 participants; low-certainty evidence).

Complex: Prophylactic antibiotics did not have an important effect on dyspareunia (difficult or painful sexual intercourse) or breastfeeding at six weeks.
Output: Prophylactic antibiotics did not have a clear effect on pain during sex or breastfeeding at six weeks.

Complex: We included 19 trials (17 RCTs and two cluster-RCTs).
Output: We included 19 trials.

Complex: The 19 trials enrolled 395,650 participants, with ages ranging from six weeks to 60 years.
Output: The 19 trials enrolled 395,650 participants, with ages ranging from six weeks to 60 years.

Complex: There may be little or no difference between the skin closure techniques in terms of incisional hernia and operative time, though the evidence for these two outcomes is very uncertain.
Output: There may be little or no difference between the two techniques in the risk of incisional hernia or in operative time, but the results are very uncertain.

Complex: Taxane-containing regimens appear to improve overall survival, time to progression, and tumour response rate in women with metastatic breast cancer.
Output: Chemotherapy regimens including taxanes improved survival and decreased the progression of metastatic breast cancer."""


def make_prompt(complex_sentence, language="en"):
    if language != "en":
        return (
            f"Simplify this biomedical sentence for a general audience. "
            f"Keep the response in the SAME language as the input ({language}). "
            f"Replace medical/technical terms with simpler words. "
            f"Remove statistical measures in parentheses (CI, RR, p-values, IQR). "
            f"Keep important numbers (participant counts, percentages, ages). "
            f"Keep the sentence structure. "
            f"Output ONLY the simplified sentence.\n\n"
            f"Complex: {complex_sentence}\n\nOutput:"
        )
    return (
        f"Simplify this biomedical sentence for a general audience.\n"
        f"- Remove ONLY statistical measures in parentheses (CI, RR, OR, p-values, IQR, I²)\n"
        f"- Keep important numbers: participant counts, study counts, percentages, ages\n"
        f"- Replace medical/technical terms with common words\n"
        f"- Keep the sentence structure and non-technical words exactly as they are\n"
        f"- Output ONLY the simplified sentence\n\n"
        f"Examples:\n\n"
        f"{SENT_EXAMPLES}\n\n"
        f"Complex: {complex_sentence}\n\nOutput:"
    )


def score_candidate(source, candidate):
    """Reference-free scoring heuristic for candidate selection."""
    if not candidate.strip():
        return -1.0

    src_words = source.lower().split()
    cand_words = candidate.lower().split()
    src_set = set(src_words)
    cand_set = set(cand_words)

    if not cand_words:
        return -1.0

    # 1. Compression ratio score: prefer 0.55-0.85 range
    ratio = len(cand_words) / max(len(src_words), 1)
    if 0.55 <= ratio <= 0.85:
        comp_score = 1.0
    elif ratio < 0.55:
        comp_score = max(0, ratio / 0.55)
    else:
        comp_score = max(0, 1.0 - (ratio - 0.85) / 0.5)

    # 2. Keep score: proportion of source words retained
    kept = src_set & cand_set
    keep_score = len(kept) / max(len(src_set), 1)

    # 3. PLS vocabulary bonus: reward using Cochrane plain language words
    pls_words = cand_set & PLS_VOCAB
    pls_score = len(pls_words) / max(len(cand_set), 1)

    # 4. Vocabulary simplicity: prefer shorter average word length
    avg_src_len = sum(len(w) for w in src_words) / max(len(src_words), 1)
    avg_cand_len = sum(len(w) for w in cand_words) / max(len(cand_words), 1)
    simplicity = max(0, (avg_src_len - avg_cand_len) / avg_src_len) if avg_src_len > 0 else 0

    # 5. Penalty for exact copy
    if candidate.strip() == source.strip():
        return -0.5

    # Weighted combination
    score = (
        comp_score * 0.25 +
        keep_score * 0.40 +
        pls_score * 0.15 +
        simplicity * 0.20
    )
    return score


async def run_task(input_path, output_path, task, model="gpt-4o-mini"):
    with open(input_path) as f:
        data = json.load(f)

    run_id = f"{TEAM_ID}_Task{task.replace('.', '')}_V5"
    log.info(f"Task {task}: {len(data)} items, model={model}, run_id={run_id}, candidates={N_CANDIDATES}")

    # Resume
    done = {}
    if os.path.exists(output_path):
        with open(output_path) as f:
            existing = json.load(f)
        for item in existing:
            if task == "1.1":
                key = (item["pair_id"], str(item.get("para_id")), str(item.get("sent_id")))
            else:
                key = item["pair_id"]
            done[key] = item
        log.info(f"  Resuming: {len(done)} done")

    remaining = []
    for item in data:
        if task == "1.1":
            key = (item["pair_id"], str(item.get("para_id")), str(item.get("sent_id")))
        else:
            key = item["pair_id"]
        if key not in done:
            remaining.append(item)

    if not remaining:
        log.info("  All done")
        return

    log.info(f"  {len(remaining)} to process")

    is_sentence = task == "1.1"
    max_tokens = 300 if is_sentence else 1500

    if model.startswith("gpt-"):
        base_url = "https://api.openai.com/v1"
        api_key = os.environ["OPENAI_API_KEY"]
    elif model.startswith("meta-llama/"):
        base_url = "https://api.together.xyz/v1"
        api_key = os.environ["TOGETHER_API_KEY"]
    else:
        base_url = "https://api.groq.com/openai/v1"
        api_key = os.environ["GROQ_API_KEY"]
    client = openai.AsyncOpenAI(base_url=base_url, api_key=api_key)
    sem = asyncio.Semaphore(CONCURRENT)

    temperatures = [0.0, 0.3, 0.5, 0.7, 1.0][:N_CANDIDATES]

    async def generate_one(prompt, temp):
        async with sem:
            try:
                resp = await client.chat.completions.create(
                    model=model,
                    max_tokens=max_tokens,
                    temperature=temp,
                    messages=[
                        {"role": "system", "content": SYSTEM_PROMPT},
                        {"role": "user", "content": prompt},
                    ],
                )
                return resp.choices[0].message.content.strip()
            except Exception as e:
                return None

    async def process_one(item):
        lang = item.get("language", "en")
        prompt = make_prompt(item["complex"], lang)

        # Generate N candidates at different temperatures
        tasks = [generate_one(prompt, t) for t in temperatures]
        candidates = await asyncio.gather(*tasks)
        candidates = [c for c in candidates if c is not None]

        if not candidates:
            return {**item, "prediction": item["complex"], "run_id": run_id}

        # Score and select best
        scored = [(score_candidate(item["complex"], c), c) for c in candidates]
        scored.sort(key=lambda x: -x[0])
        best = scored[0][1]

        # If best is still a copy, try the second-best
        if best.strip() == item["complex"].strip() and len(scored) > 1:
            best = scored[1][1]

        return {**item, "prediction": best, "run_id": run_id}

    chunk_size = 200
    all_results = list(done.values())

    for start in range(0, len(remaining), chunk_size):
        chunk = remaining[start : start + chunk_size]
        log.info(f"  Chunk {start}-{start + len(chunk)} of {len(remaining)}")
        chunk_results = await asyncio.gather(*[process_one(item) for item in chunk])
        all_results.extend(chunk_results)

        with open(output_path, "w", encoding="utf-8") as f:
            json.dump(all_results, f, ensure_ascii=False)
        log.info(f"  Saved {len(all_results)} total")

        ratios = []
        copies = 0
        for r in chunk_results:
            orig = len(r["complex"].split())
            pred = len(r["prediction"].split())
            if orig > 0:
                ratios.append(pred / orig)
            if r["prediction"].strip() == r["complex"].strip():
                copies += 1
        if ratios:
            avg = sum(ratios) / len(ratios)
            log.info(f"  Chunk compression: {avg:.2f}, copies: {copies}")

    log.info(f"Done: {len(all_results)} predictions")


if __name__ == "__main__":
    import argparse

    parser = argparse.ArgumentParser()
    parser.add_argument("--task", choices=["1.1", "1.2"], required=True)
    parser.add_argument("--input", required=True)
    parser.add_argument("--output", required=True)
    parser.add_argument("--model", default="gpt-4o-mini")
    parser.add_argument("--candidates", type=int, default=5)
    args = parser.parse_args()

    N_CANDIDATES = args.candidates
    asyncio.run(run_task(args.input, args.output, args.task, model=args.model))


==> anc/simpletext-clef2026/task1/simplify_v6.py <==
"""
SimpleText Task 1 v6: SARI-optimized grounded simplification.

Strategy based on leaderboard analysis:
- Sentence-level processing (not document)
- Grounded: keep original words, only delete/replace jargon
- Easysplit: split complex sentences into shorter ones
- Target 60-80% compression (never expand)
- Every sentence must be changed (no exact copies)

Uses Google GenAI SDK (Gemma 4, Gemini models).
"""

import asyncio
import json
import logging
import os
import re

from google import genai
from tqdm import tqdm

logging.basicConfig(level=logging.INFO, format="%(asctime)s %(levelname)s %(message)s")
log = logging.getLogger(__name__)

TEAM_ID = "writerslogic"
CONCURRENT = 30
CHUNK_SIZE = 100

# Exact prompt from the 45.73 Haiku run — simple and effective
SYSTEM_PROMPT = ""

EXAMPLES = ""


def make_prompt(complex_text, language="en"):
    if language != "en":
        return (
            f"Simplify the following biomedical sentence for a general audience.\n"
            f"Keep the response in {language}. Do not translate to English.\n"
            f"Make it easier to understand while preserving the key factual information.\n"
            f"Use simpler words, shorter sentences, and avoid jargon.\n"
            f"Do NOT add any information not present in the original.\n"
            f"Do NOT include any preamble or explanation - output ONLY the simplified sentence.\n\n"
            f"Complex sentence: {complex_text}\n\n"
            f"Simplified sentence:"
        )
    return (
        f"Simplify the following biomedical sentence for a general audience.\n"
        f"Make it easier to understand while preserving the key factual information.\n"
        f"Use simpler words, shorter sentences, and avoid jargon.\n"
        f"Do NOT add any information not present in the original.\n"
        f"Do NOT include any preamble or explanation - output ONLY the simplified sentence.\n\n"
        f"Complex sentence: {complex_text}\n\n"
        f"Simplified sentence:"
    )


def postprocess(source, prediction):
    """Clean up model output and enforce constraints."""
    if not prediction:
        return source

    # Remove common model artifacts
    prediction = prediction.strip()
    prediction = re.sub(r'^(Simple|Output|Simplified):\s*', '', prediction, flags=re.IGNORECASE)
    prediction = prediction.strip('"\'')

    src_words = len(source.split())
    pred_words = len(prediction.split())

    # Only reject extreme expansions (>2x) or near-empty outputs
    if src_words > 0 and pred_words > src_words * 2.0:
        return source
    if pred_words < max(1, src_words * 0.10):
        return source

    return prediction


async def run_task(input_path, output_path, task, model="gemma-4-31b-it"):
    with open(input_path) as f:
        data = json.load(f)

    run_id = f"{TEAM_ID}_Task{task.replace('.', '')}_V6"
    log.info("Task %s: %d items, model=%s, run_id=%s", task, len(data), model, run_id)

    # Resume from existing output
    done = {}
    if os.path.exists(output_path):
        with open(output_path) as f:
            existing = json.load(f)
        for item in existing:
            if task == "1.1":
                key = (item["pair_id"], str(item.get("para_id")), str(item.get("sent_id")))
            else:
                key = item["pair_id"]
            done[key] = item
        log.info("  Resuming: %d done", len(done))

    remaining = []
    for item in data:
        if task == "1.1":
            key = (item["pair_id"], str(item.get("para_id")), str(item.get("sent_id")))
        else:
            key = item["pair_id"]
        if key not in done:
            remaining.append(item)

    if not remaining:
        log.info("  All done")
        return

    log.info("  %d to process", len(remaining))

    # Determine backend based on model name
    use_oai = "/" in model or model.startswith("llama") or model.startswith("qwen") or model.startswith("gpt-oss")
    if use_oai:
        import openai as _openai
        if model.startswith("llama") and "groq" not in model:
            base_url = "https://api.groq.com/openai/v1"
            api_key = os.environ["GROQ_API_KEY"]
            log.info("  Using Groq backend")
        elif model.startswith("qwen") or model.startswith("gpt-oss") or model.startswith("zai"):
            base_url = "https://api.cerebras.ai/v1"
            api_key = os.environ["CEREBRAS_API_KEY"]
            log.info("  Using Cerebras backend")
        elif os.environ.get("OPENROUTER_API_KEY"):
            base_url = "https://openrouter.ai/api/v1"
            api_key = os.environ["OPENROUTER_API_KEY"]
            log.info("  Using OpenRouter backend")
        else:
            base_url = "https://api.together.xyz/v1"
            api_key = os.environ["TOGETHER_API_KEY"]
            log.info("  Using Together.ai backend")
        oai_client = _openai.AsyncOpenAI(base_url=base_url, api_key=api_key)
    else:
        google_client = genai.Client(api_key=os.environ["GEMINI_API_KEY"])
        log.info("  Using Google GenAI backend")

    sem = asyncio.Semaphore(CONCURRENT)

    async def process_one(item):
        lang = item.get("language", "en")
        prompt = make_prompt(item["complex"], lang)

        max_retries = 5
        raw = ""
        async with sem:
            for attempt in range(max_retries):
                try:
                    if use_oai:
                        resp = await oai_client.chat.completions.create(
                            model=model,
                            max_tokens=500 if task == "1.1" else 2000,
                            temperature=0.2,
                            messages=[
                                {"role": "system", "content": SYSTEM_PROMPT},
                                {"role": "user", "content": prompt},
                            ],
                        )
                        raw = resp.choices[0].message.content.strip()
                    else:
                        response = await google_client.aio.models.generate_content(
                            model=model,
                            contents=prompt,
                            config=genai.types.GenerateContentConfig(
                                system_instruction=SYSTEM_PROMPT,
                                temperature=0.2,
                                max_output_tokens=500 if task == "1.1" else 2000,
                            ),
                        )
                        raw = response.text.strip() if response.text else ""
                    break
                except Exception as e:
                    err_str = str(e)
                    if "429" in err_str or "RESOURCE_EXHAUSTED" in err_str or "rate" in err_str.lower():
                        wait = 2 ** attempt * 3
                        await asyncio.sleep(wait)
                    else:
                        log.warning("  Error for %s: %s", item.get("pair_id", "?"), e)
                        break

        prediction = postprocess(item["complex"], raw)
        return {**item, "prediction": prediction, "run_id": run_id}

    all_results = list(done.values())

    for start in range(0, len(remaining), CHUNK_SIZE):
        chunk = remaining[start:start + CHUNK_SIZE]
        log.info("  Chunk %d-%d of %d", start, start + len(chunk), len(remaining))

        results = await asyncio.gather(*[process_one(item) for item in chunk])
        all_results.extend(results)

        # Save incrementally
        with open(output_path, "w", encoding="utf-8") as f:
            json.dump(all_results, f, ensure_ascii=False)

        # Log stats
        ratios = []
        copies = 0
        for r in results:
            src_w = len(r["complex"].split())
            pred_w = len(r["prediction"].split())
            if src_w > 0:
                ratios.append(pred_w / src_w)
            if r["prediction"].strip() == r["complex"].strip():
                copies += 1
        if ratios:
            import numpy as np
            arr = np.array(ratios)
            log.info("  Compression: mean=%.2f, median=%.2f, copies=%d/%d",
                     arr.mean(), np.median(arr), copies, len(results))

    log.info("Done: %d predictions saved to %s", len(all_results), output_path)


if __name__ == "__main__":
    import argparse

    parser = argparse.ArgumentParser()
    parser.add_argument("--task", choices=["1.1", "1.2"], required=True)
    parser.add_argument("--input", required=True)
    parser.add_argument("--output", required=True)
    parser.add_argument("--model", default="gemma-4-31b-it",
                        help="Model name (gemma-4-31b-it, gemini-3.5-flash, etc.)")
    parser.add_argument("--concurrent", type=int, default=30)
    args = parser.parse_args()

    CONCURRENT = args.concurrent
    asyncio.run(run_task(args.input, args.output, args.task, model=args.model))


==> anc/simpletext-clef2026/task2/build_portfolio.py <==
"""Build 5-submission portfolio by blending DeBERTa, LGB, and LogReg.

Run after DeBERTa probs are saved to cache/deberta_dev_probs.npy and cache/deberta_test_probs.npy.

Usage:
    uv run python build_portfolio.py
"""

import json
import logging
import os
import pickle
import subprocess

import numpy as np
import pandas as pd
from scipy.sparse import hstack
from sklearn.feature_extraction.text import TfidfVectorizer
from sklearn.linear_model import LogisticRegression
from sklearn.metrics import f1_score

from feature_extraction import LABELS

logging.basicConfig(level=logging.INFO, format="%(asctime)s %(levelname)s %(message)s")
log = logging.getLogger(__name__)

SUBMISSION_DIR = "submissions_portfolio"


def load_lgb():
    with open("models_v7/artifacts.pkl", "rb") as f:
        art = pickle.load(f)
    dev_df = pd.read_pickle("models_v7/cache/dev_df.pkl")
    test_df = pd.read_pickle("models_v7/cache/test_df.pkl")
    for c in art["feature_cols"]:
        if c not in dev_df.columns:
            dev_df[c] = 0.0
        if c not in test_df.columns:
            test_df[c] = 0.0
    dev_probs = np.mean([m.predict(dev_df[art["feature_cols"]].values) for m in art["bin_models"]], axis=0)
    test_probs = np.mean([m.predict(test_df[art["feature_cols"]].values) for m in art["bin_models"]], axis=0)
    return dev_probs, test_probs


def load_deberta():
    dev_probs = np.load("cache/deberta_dev_probs.npy")
    test_probs = np.load("cache/deberta_test_probs.npy")
    return dev_probs, test_probs


def train_logreg():
    log.info("Training LogReg on TF-IDF...")
    train_docs = json.load(open("train_data.json"))
    dev_docs = json.load(open("dev_data.json"))
    test_docs = json.load(open("test_data.json"))

    def flatten_text(docs):
        sents, sources, combined = [], [], []
        for d in docs:
            for s in d["sentences"]:
                sents.append(s)
                sources.append(d["source"][:1500])
                combined.append(f"{d['source'][:1500]} [SEP] {s}")
        return sents, sources, combined

    train_s, _, train_c = flatten_text(train_docs)
    dev_s, _, dev_c = flatten_text(dev_docs)
    test_s, _, test_c = flatten_text(test_docs)

    train_y = np.array([0 if l == "None" else 1 for d in train_docs for l in d["labels"]])

    tfidf_s = TfidfVectorizer(analyzer="char_wb", ngram_range=(3, 5), max_features=30000,
                               min_df=3, sublinear_tf=True, dtype=np.float32)
    tfidf_c = TfidfVectorizer(analyzer="word", ngram_range=(1, 2), max_features=20000,
                               min_df=3, sublinear_tf=True, dtype=np.float32)

    X_train = hstack([tfidf_s.fit_transform(train_s), tfidf_c.fit_transform(train_c)])
    X_dev = hstack([tfidf_s.transform(dev_s), tfidf_c.transform(dev_c)])
    X_test = hstack([tfidf_s.transform(test_s), tfidf_c.transform(test_c)])

    lr = LogisticRegression(C=1.0, max_iter=2000, solver="saga", class_weight="balanced")
    lr.fit(X_train, train_y)

    dev_probs = lr.predict_proba(X_dev)[:, 1]
    test_probs = lr.predict_proba(X_test)[:, 1]
    log.info("LogReg trained.")
    return dev_probs, test_probs


def eval_doc_f1(probs, doc_ids, gt_doc, threshold):
    df = pd.DataFrame({"doc_id": doc_ids, "prob": probs})
    dp = {did: int(g["prob"].max() > threshold) for did, g in df.groupby("doc_id")}
    y_t = [gt_doc[d] for d in gt_doc]
    y_p = [dp.get(d, 0) for d in gt_doc]
    return f1_score(y_t, y_p)


def best_threshold(probs, doc_ids, gt_doc):
    best_f1, best_t = 0, 0.5
    for t in np.arange(0.10, 0.90, 0.005):
        f1 = eval_doc_f1(probs, doc_ids, gt_doc, t)
        if f1 > best_f1:
            best_f1, best_t = f1, t
    return best_f1, best_t


def make_submission(test_docs, bin_probs, doc_thresh, sent_thresh, run_name):
    mc_art = pickle.load(open("models_v7/artifacts.pkl", "rb"))
    test_df = pd.read_pickle("models_v7/cache/test_df.pkl")
    for c in mc_art["feature_cols"]:
        if c not in test_df.columns:
            test_df[c] = 0.0
    mc_probs = np.mean([m.predict(test_df[mc_art["feature_cols"]].values) for m in mc_art["mc_models"]], axis=0)

    r21, r22 = [], []
    idx = 0
    for doc in test_docs:
        n = len(doc["sentences"])
        s_bin = bin_probs[idx:idx + n]
        s_mc = mc_probs[idx:idx + n]
        idx += n

        if s_bin.max() > doc_thresh:
            bl = ["Overgeneration" if p > sent_thresh else "None" for p in s_bin]
            if all(l == "None" for l in bl):
                bl[int(np.argmax(s_bin))] = "Overgeneration"
        else:
            bl = ["None"] * n

        ml = []
        for j, b in enumerate(bl):
            if b != "None":
                pc = int(np.argmax(s_mc[j]))
                if pc == 0:
                    pc = int(np.argmax(s_mc[j, 1:])) + 1
                ml.append(LABELS[pc])
            else:
                ml.append("None")

        r21.append({"id": doc["id"], "labels": bl, "run_id": f"writerslogic_Task21b_{run_name}"})
        r22.append({"id": doc["id"], "labels": ml, "run_id": f"writerslogic_Task22b_{run_name}"})
    return r21, r22


def save(results, filename):
    os.makedirs(SUBMISSION_DIR, exist_ok=True)
    jpath = os.path.join(SUBMISSION_DIR, filename)
    zpath = jpath.replace(".json", ".zip")
    with open(jpath, "w") as f:
        json.dump(results, f)
    subprocess.run(["zip", "-j", zpath, jpath], check=True, capture_output=True)
    pos = sum(1 for d in results if any(l != "None" for l in d["labels"]))
    log.info("  %s: %d pos docs", filename, pos)


def main():
    dev_docs = json.load(open("dev_data.json"))
    test_docs = json.load(open("test_data.json"))

    dev_doc_ids = [d["id"] for d in dev_docs for _ in d["sentences"]]
    gt_doc = {d["id"]: int(any(l != "None" for l in d["labels"])) for d in dev_docs}

    log.info("Loading LGB probabilities...")
    lgb_dev, lgb_test = load_lgb()

    has_deberta = os.path.exists("cache/deberta_dev_probs.npy")
    if has_deberta:
        log.info("Loading DeBERTa probabilities...")
        deb_dev, deb_test = load_deberta()
    else:
        log.info("No DeBERTa probs yet, skipping DeBERTa submissions")

    log.info("Training LogReg...")
    lr_dev, lr_test = train_logreg()

    log.info("\n=== Dev Evaluation ===")

    f1, t = best_threshold(lgb_dev, dev_doc_ids, gt_doc)
    log.info("LGB alone:        dev F1=%.4f t=%.3f", f1, t)
    lgb_t = t

    f1, t = best_threshold(lr_dev, dev_doc_ids, gt_doc)
    log.info("LogReg alone:     dev F1=%.4f t=%.3f", f1, t)

    for alpha in [0.7, 0.8, 0.85, 0.9]:
        blend = alpha * lgb_dev + (1 - alpha) * lr_dev
        f1, t = best_threshold(blend, dev_doc_ids, gt_doc)
        log.info("LGB+LR a=%.2f:    dev F1=%.4f t=%.3f", alpha, f1, t)

    if has_deberta:
        f1, t = best_threshold(deb_dev, dev_doc_ids, gt_doc)
        log.info("DeBERTa alone:    dev F1=%.4f t=%.3f", f1, t)
        deb_t = t

        for alpha in [0.3, 0.4, 0.5, 0.6, 0.7]:
            blend = alpha * deb_dev + (1 - alpha) * lgb_dev
            f1, t = best_threshold(blend, dev_doc_ids, gt_doc)
            log.info("DEB+LGB a=%.2f:   dev F1=%.4f t=%.3f", alpha, f1, t)

        for da, la, lra in [(0.5, 0.35, 0.15), (0.4, 0.4, 0.2), (0.6, 0.3, 0.1)]:
            blend = da * deb_dev + la * lgb_dev + lra * lr_dev
            f1, t = best_threshold(blend, dev_doc_ids, gt_doc)
            log.info("Triple %.1f/%.1f/%.1f: dev F1=%.4f t=%.3f", da, la, lra, f1, t)

    log.info("\n=== Generating Submissions ===")

    # Sub 1: LGB v9 with optimal threshold
    blend_lgb_lr = 0.8 * lgb_test + 0.2 * lr_test
    f1_lgblr, t_lgblr = best_threshold(0.8 * lgb_dev + 0.2 * lr_dev, dev_doc_ids, gt_doc)
    r21, r22 = make_submission(test_docs, lgb_test, lgb_t, 0.78, "portfolio_lgb")
    save(r21, "writerslogic_Task21b_portfolio_lgb.json")
    save(r22, "writerslogic_Task22b_portfolio_lgb.json")

    # Sub 2: LGB + LogReg blend
    r21, r22 = make_submission(test_docs, blend_lgb_lr, t_lgblr, 0.78, "portfolio_lgblr")
    save(r21, "writerslogic_Task21b_portfolio_lgblr.json")
    save(r22, "writerslogic_Task22b_portfolio_lgblr.json")

    if has_deberta:
        # Sub 3: DeBERTa alone
        r21, r22 = make_submission(test_docs, deb_test, deb_t, deb_t, "portfolio_deberta")
        save(r21, "writerslogic_Task21b_portfolio_deberta.json")
        save(r22, "writerslogic_Task22b_portfolio_deberta.json")

        # Sub 4: DeBERTa + LGB best blend
        best_blend_f1, best_alpha, best_t_blend = 0, 0.5, 0.5
        for alpha in np.arange(0.3, 0.8, 0.05):
            blend = alpha * deb_dev + (1 - alpha) * lgb_dev
            f1, t = best_threshold(blend, dev_doc_ids, gt_doc)
            if f1 > best_blend_f1:
                best_blend_f1, best_alpha, best_t_blend = f1, alpha, t

        blend_test = best_alpha * deb_test + (1 - best_alpha) * lgb_test
        r21, r22 = make_submission(test_docs, blend_test, best_t_blend, best_t_blend, "portfolio_deblgb")
        save(r21, "writerslogic_Task21b_portfolio_deblgb.json")
        save(r22, "writerslogic_Task22b_portfolio_deblgb.json")
        log.info("  DEB+LGB blend alpha=%.2f t=%.3f dev F1=%.4f", best_alpha, best_t_blend, best_blend_f1)

        # Sub 5: Triple blend
        best_triple_f1 = 0
        best_weights = (0.5, 0.35, 0.15)
        best_t_triple = 0.5
        for da in np.arange(0.3, 0.7, 0.05):
            for la in np.arange(0.2, 0.6, 0.05):
                lra = 1.0 - da - la
                if lra < 0.05 or lra > 0.4:
                    continue
                blend = da * deb_dev + la * lgb_dev + lra * lr_dev
                f1, t = best_threshold(blend, dev_doc_ids, gt_doc)
                if f1 > best_triple_f1:
                    best_triple_f1 = f1
                    best_weights = (da, la, lra)
                    best_t_triple = t

        da, la, lra = best_weights
        blend_test = da * deb_test + la * lgb_test + lra * lr_test
        r21, r22 = make_submission(test_docs, blend_test, best_t_triple, best_t_triple, "portfolio_triple")
        save(r21, "writerslogic_Task21b_portfolio_triple.json")
        save(r22, "writerslogic_Task22b_portfolio_triple.json")
        log.info("  Triple blend %.2f/%.2f/%.2f t=%.3f dev F1=%.4f",
                 da, la, lra, best_t_triple, best_triple_f1)

    log.info("\nAll submissions in %s/", SUBMISSION_DIR)


if __name__ == "__main__":
    main()


==> anc/simpletext-clef2026/task2/classify.py <==
"""
SimpleText Task 2: Identify and classify overgeneration in simplified text.
Approach: Feature engineering + LightGBM/XGBoost ensemble (same as our winning RTD approach).

Features per sentence:
1. Text-based: length, word count, punctuation patterns
2. Source alignment: NLI entailment score, token overlap, novel token ratio
3. Pattern detection: prompt markers, repetition, structural anomalies
4. Position: sentence position in document, relative position
"""

import json
import logging
import os
import re
import numpy as np
import pandas as pd
from collections import Counter
from sklearn.feature_extraction.text import TfidfVectorizer
from sklearn.metrics import f1_score, classification_report
from sklearn.model_selection import StratifiedKFold
import lightgbm as lgb
from tqdm import tqdm

logging.basicConfig(level=logging.INFO, format="%(asctime)s %(levelname)s %(message)s")
log = logging.getLogger(__name__)

LABELS = ["None", "LEAKED_INSTRUCTIONS", "UNGROUNDED_INJECTION",
          "GENERATION_FAILURE", "REPETITIVE_CONTENT", "GROUNDED_OVERGENERATION"]
LABEL2IDX = {l: i for i, l in enumerate(LABELS)}


def load_data(path):
    with open(path) as f:
        return json.load(f)


def extract_features(doc):
    source = doc["source"]
    sentences = doc["sentences"]
    source_tokens = set(source.lower().split())
    source_bigrams = set(zip(source.lower().split()[:-1], source.lower().split()[1:]))

    features_list = []
    n_sents = len(sentences)

    for i, sent in enumerate(sentences):
        sent_lower = sent.lower()
        sent_tokens = sent_lower.split()
        sent_set = set(sent_tokens)
        f = {}

        f["sent_len_chars"] = len(sent)
        f["sent_len_words"] = len(sent_tokens)
        f["sent_position"] = i
        f["sent_position_rel"] = i / max(n_sents - 1, 1)
        f["is_last_sent"] = int(i == n_sents - 1)
        f["is_last_3"] = int(i >= n_sents - 3)
        f["n_sentences_in_doc"] = n_sents

        if source_tokens:
            overlap = sent_set & source_tokens
            f["token_overlap_ratio"] = len(overlap) / max(len(sent_set), 1)
            f["novel_token_ratio"] = 1.0 - f["token_overlap_ratio"]
            f["novel_token_count"] = len(sent_set - source_tokens)
        else:
            f["token_overlap_ratio"] = 0
            f["novel_token_ratio"] = 1
            f["novel_token_count"] = len(sent_set)

        f["source_len_words"] = len(source_tokens)
        f["sent_to_source_ratio"] = len(sent_tokens) / max(len(source.split()), 1)

        prompt_patterns = [
            r"\bsimplif", r"\bhere\s+is", r"\bhere\s+are", r"\bI\s+(have|will|can|did)",
            r"\blet\s+me", r"\bplease\s+note", r"\bnote\s*:", r"\bin\s+summary",
            r"\boverall\b", r"\bin\s+conclusion", r"\bkey\s+(takeaway|point|finding)",
            r"\bimportant(ly)?\b", r"\bremember\b", r"\bhope\s+this\s+helps",
            r"\bInput\s*:", r"\bOutput\s*:", r"\bSource\s*:", r"\bTarget\s*:",
            r"\bStep\s+\d", r"\bAssistant\s*:", r"\bUser\s*:",
            r"^\d+\.\s+", r"^-\s+", r"^\*\s+",
        ]
        f["prompt_pattern_count"] = sum(1 for p in prompt_patterns if re.search(p, sent, re.IGNORECASE))
        f["has_prompt_marker"] = int(f["prompt_pattern_count"] > 0)

        f["starts_with_number"] = int(bool(re.match(r"^\d+[\.\)]\s", sent)))
        f["starts_with_bullet"] = int(bool(re.match(r"^[-\*•]\s", sent)))
        f["has_colon"] = int(":" in sent)
        f["has_quotes"] = int("'" in sent or '"' in sent)
        f["n_special_chars"] = sum(1 for c in sent if c in "[]{}|\\<>@#$%^&*")

        f["exclamation_count"] = sent.count("!")
        f["question_count"] = sent.count("?")
        f["uppercase_ratio"] = sum(1 for c in sent if c.isupper()) / max(len(sent), 1)

        if i > 0:
            prev = sentences[i-1].lower()
            prev_tokens = set(prev.split())
            f["overlap_with_prev"] = len(sent_set & prev_tokens) / max(len(sent_set), 1)
        else:
            f["overlap_with_prev"] = 0

        if i > 1:
            prev2 = sentences[i-2].lower()
            f["overlap_with_prev2"] = len(sent_set & set(prev2.split())) / max(len(sent_set), 1)
        else:
            f["overlap_with_prev2"] = 0

        rep_chars = 0
        for j in range(1, len(sent)):
            if sent[j] == sent[j-1]:
                rep_chars += 1
        f["repeated_char_ratio"] = rep_chars / max(len(sent), 1)

        words = sent_tokens
        if len(words) > 2:
            bigrams = list(zip(words[:-1], words[1:]))
            unique_bigrams = set(bigrams)
            f["bigram_repetition"] = 1.0 - len(unique_bigrams) / max(len(bigrams), 1)
        else:
            f["bigram_repetition"] = 0

        f["contains_bracket_content"] = int(bool(re.search(r"\[.*?\]", sent)))
        f["contains_parenthetical"] = int(bool(re.search(r"\(.*?\)", sent)))
        f["ends_with_colon"] = int(sent.rstrip().endswith(":"))

        f["avg_word_len"] = np.mean([len(w) for w in sent_tokens]) if sent_tokens else 0
        f["max_word_len"] = max((len(w) for w in sent_tokens), default=0)
        f["digit_ratio"] = sum(1 for c in sent if c.isdigit()) / max(len(sent), 1)

        features_list.append(f)

    return features_list


def build_dataset(docs):
    all_features = []
    all_labels = []
    all_doc_ids = []
    all_sent_ids = []

    for doc in tqdm(docs, desc="Extracting features"):
        features = extract_features(doc)
        for i, f in enumerate(features):
            all_features.append(f)
            if "labels" in doc:
                all_labels.append(LABEL2IDX.get(doc["labels"][i], 0))
            all_doc_ids.append(doc["id"])
            all_sent_ids.append(i)

    df = pd.DataFrame(all_features)
    df["doc_id"] = all_doc_ids
    df["sent_idx"] = all_sent_ids
    if all_labels:
        df["label"] = all_labels
    return df


def train_and_evaluate(train_df, dev_df):
    feature_cols = [c for c in train_df.columns if c not in ["doc_id", "sent_idx", "label"]]
    X_train = train_df[feature_cols].values
    y_train = train_df["label"].values
    X_dev = dev_df[feature_cols].values
    y_dev = dev_df["label"].values

    log.info(f"Training: {X_train.shape}, Dev: {X_dev.shape}")
    log.info(f"Features: {len(feature_cols)}")

    class_counts = Counter(y_train)
    total = len(y_train)
    class_weights = {c: total / (len(class_counts) * count) for c, count in class_counts.items()}
    sample_weights = np.array([class_weights[y] for y in y_train])

    params = {
        "objective": "multiclass",
        "num_class": len(LABELS),
        "metric": "multi_logloss",
        "learning_rate": 0.05,
        "num_leaves": 63,
        "max_depth": 8,
        "min_child_samples": 20,
        "subsample": 0.8,
        "colsample_bytree": 0.8,
        "reg_alpha": 0.1,
        "reg_lambda": 1.0,
        "verbose": -1,
        "n_jobs": -1,
        "seed": 42,
    }

    train_data = lgb.Dataset(X_train, label=y_train, weight=sample_weights, feature_name=feature_cols)
    dev_data = lgb.Dataset(X_dev, label=y_dev, reference=train_data, feature_name=feature_cols)

    model = lgb.train(
        params, train_data,
        num_boost_round=2000,
        valid_sets=[dev_data],
        callbacks=[
            lgb.early_stopping(50),
            lgb.log_evaluation(100),
        ],
    )

    dev_preds = model.predict(X_dev).argmax(axis=1)

    log.info("\n=== Dev Results ===")
    log.info(f"Macro F1: {f1_score(y_dev, dev_preds, average='macro'):.4f}")
    log.info(f"Weighted F1: {f1_score(y_dev, dev_preds, average='weighted'):.4f}")
    log.info("\n" + classification_report(y_dev, dev_preds, target_names=LABELS))

    doc_y = []
    doc_pred = []
    for doc_id in dev_df["doc_id"].unique():
        mask = dev_df["doc_id"] == doc_id
        true_labels = dev_df.loc[mask, "label"].values
        pred_labels = dev_preds[mask.values]
        doc_y.append(int(any(l != 0 for l in true_labels)))
        doc_pred.append(int(any(l != 0 for l in pred_labels)))
    log.info(f"Doc-level binary F1: {f1_score(doc_y, doc_pred, average='binary'):.4f}")

    return model, feature_cols


def predict(model, test_df, feature_cols):
    X = test_df[feature_cols].values
    probs = model.predict(X)
    preds = probs.argmax(axis=1)
    return [LABELS[p] for p in preds]


def create_submission(test_docs, predictions, output_path, run_id="writerslogic_Task22b_LightGBM"):
    results = []
    idx = 0
    for doc in test_docs:
        n = len(doc["sentences"])
        doc_preds = predictions[idx:idx+n]
        idx += n
        results.append({
            "id": doc["id"],
            "labels": doc_preds,
            "run_id": run_id,
        })
    with open(output_path, "w") as f:
        json.dump(results, f, indent=2)
    log.info(f"Submission saved to {output_path}")


def main():
    log.info("Loading data...")
    train_docs = load_data("train_data.json")
    dev_docs = load_data("dev_data.json")

    log.info("Building features...")
    train_df = build_dataset(train_docs)
    dev_df = build_dataset(dev_docs)

    model, feature_cols = train_and_evaluate(train_df, dev_df)

    log.info("Generating dev submission for validation...")
    dev_preds = predict(model, dev_df, feature_cols)
    create_submission(dev_docs, dev_preds, "dev_predictions.json")

    if os.path.exists("test_data.json"):
        log.info("Loading test data...")
        test_docs = load_data("test_data.json")
        log.info(f"Test: {len(test_docs)} docs")
        test_df = build_dataset(test_docs)
        test_preds = predict(model, test_df, feature_cols)
        sub_path = "writerslogic_Task22b_LightGBM.json"
        create_submission(test_docs, test_preds, sub_path)

        import subprocess
        subprocess.run(["zip", "writerslogic_Task22b_LightGBM.zip", sub_path])
        log.info(f"Submission zip ready: writerslogic_Task22b_LightGBM.zip")

    importance = model.feature_importance(importance_type="gain")
    top_features = sorted(zip(feature_cols, importance), key=lambda x: -x[1])[:15]
    log.info("\nTop features:")
    for name, imp in top_features:
        log.info(f"  {name}: {imp:.0f}")


if __name__ == "__main__":
    main()


==> anc/simpletext-clef2026/task2/classify_v2.py <==
"""
SimpleText Task 2 v2: Improved classifier.
Improvements over v1:
- Embedding similarity (source vs sentence) computed in batch
- Longer substring matching features
- Threshold tuning for doc-level F1
- Both binary and multi-class submissions
- More features (trigram overlap, position patterns)
"""

import json
import logging
import os
import re
import subprocess
import numpy as np
import pandas as pd
from collections import Counter
from sklearn.metrics import f1_score, classification_report
from sentence_transformers import SentenceTransformer
import lightgbm as lgb
from tqdm import tqdm

logging.basicConfig(level=logging.INFO, format="%(asctime)s %(levelname)s %(message)s")
log = logging.getLogger(__name__)

LABELS = ["None", "LEAKED_INSTRUCTIONS", "UNGROUNDED_INJECTION",
          "GENERATION_FAILURE", "REPETITIVE_CONTENT", "GROUNDED_OVERGENERATION"]
LABEL2IDX = {l: i for i, l in enumerate(LABELS)}


def load_data(path):
    with open(path) as f:
        return json.load(f)


def compute_embedding_sims(docs, embed_model):
    log.info("Computing embedding similarities in batch...")
    all_sources = []
    all_sents = []
    doc_sent_map = []
    for doc in docs:
        src_idx = len(all_sources)
        all_sources.append(doc["source"][:1000])
        for sent in doc["sentences"]:
            all_sents.append(sent)
            doc_sent_map.append(src_idx)

    log.info(f"  Encoding {len(all_sources)} sources...")
    src_embs = embed_model.encode(all_sources, batch_size=128, show_progress_bar=True)
    log.info(f"  Encoding {len(all_sents)} sentences...")
    sent_embs = embed_model.encode(all_sents, batch_size=256, show_progress_bar=True)

    sims = []
    for i in range(len(all_sents)):
        src_e = src_embs[doc_sent_map[i]]
        sent_e = sent_embs[i]
        cos = np.dot(src_e, sent_e) / (np.linalg.norm(src_e) * np.linalg.norm(sent_e) + 1e-8)
        sims.append(float(cos))

    log.info(f"  Done. Mean sim: {np.mean(sims):.3f}")
    return sims


def extract_features(doc):
    source = doc["source"]
    sentences = doc["sentences"]
    source_lower = source.lower()
    source_tokens = set(source_lower.split())
    source_words = source_lower.split()
    n_sents = len(sentences)

    source_bigrams = set(zip(source_words[:-1], source_words[1:])) if len(source_words) > 1 else set()
    source_trigrams = set(zip(source_words[:-2], source_words[1:-1], source_words[2:])) if len(source_words) > 2 else set()

    features_list = []
    for i, sent in enumerate(sentences):
        sent_lower = sent.lower()
        sent_tokens = sent_lower.split()
        sent_set = set(sent_tokens)
        f = {}

        f["sent_len_chars"] = len(sent)
        f["sent_len_words"] = len(sent_tokens)
        f["sent_position"] = i
        f["sent_position_rel"] = i / max(n_sents - 1, 1)
        f["is_last_sent"] = int(i == n_sents - 1)
        f["is_last_3"] = int(i >= n_sents - 3)
        f["is_last_5"] = int(i >= n_sents - 5)
        f["is_first_sent"] = int(i == 0)
        f["n_sentences_in_doc"] = n_sents

        if source_tokens:
            overlap = sent_set & source_tokens
            f["token_overlap_ratio"] = len(overlap) / max(len(sent_set), 1)
            f["novel_token_ratio"] = 1.0 - f["token_overlap_ratio"]
            f["novel_token_count"] = len(sent_set - source_tokens)
            f["source_coverage"] = len(overlap) / max(len(source_tokens), 1)
        else:
            f["token_overlap_ratio"] = 0
            f["novel_token_ratio"] = 1
            f["novel_token_count"] = len(sent_set)
            f["source_coverage"] = 0

        sent_bigrams = set(zip(sent_tokens[:-1], sent_tokens[1:])) if len(sent_tokens) > 1 else set()
        f["bigram_overlap_with_source"] = len(sent_bigrams & source_bigrams) / max(len(sent_bigrams), 1) if sent_bigrams else 0

        sent_trigrams = set(zip(sent_tokens[:-2], sent_tokens[1:-1], sent_tokens[2:])) if len(sent_tokens) > 2 else set()
        f["trigram_overlap_with_source"] = len(sent_trigrams & source_trigrams) / max(len(sent_trigrams), 1) if sent_trigrams else 0

        f["source_len_words"] = len(source_tokens)
        f["sent_to_source_ratio"] = len(sent_tokens) / max(len(source.split()), 1)

        prompt_patterns = [
            r"\bsimplif", r"\bhere\s+is", r"\bhere\s+are", r"\bI\s+(have|will|can|did)",
            r"\blet\s+me", r"\bplease\s+note", r"\bnote\s*:", r"\bin\s+summary",
            r"\boverall\b", r"\bin\s+conclusion", r"\bkey\s+(takeaway|point|finding)",
            r"\bimportant(ly)?\b", r"\bremember\b", r"\bhope\s+this\s+helps",
            r"\bInput\s*:", r"\bOutput\s*:", r"\bSource\s*:", r"\bTarget\s*:",
            r"\bStep\s+\d", r"\bAssistant\s*:", r"\bUser\s*:",
            r"^\d+\.\s+", r"^-\s+", r"^\*\s+",
            r"\bin\s+simple\s+terms", r"\bto\s+put\s+it\s+simply",
            r"\bthis\s+means\b", r"\bbasically\b",
            r"\bsure[,!]", r"\bof\s+course",
        ]
        f["prompt_pattern_count"] = sum(1 for p in prompt_patterns if re.search(p, sent, re.IGNORECASE))
        f["has_prompt_marker"] = int(f["prompt_pattern_count"] > 0)

        f["starts_with_number"] = int(bool(re.match(r"^\d+[\.\)]\s", sent)))
        f["starts_with_bullet"] = int(bool(re.match(r"^[-\*•]\s", sent)))
        f["has_colon"] = int(":" in sent)
        f["has_quotes"] = int("'" in sent or '"' in sent)
        f["n_special_chars"] = sum(1 for c in sent if c in "[]{}|\\<>@#$%^&*")
        f["exclamation_count"] = sent.count("!")
        f["question_count"] = sent.count("?")
        f["uppercase_ratio"] = sum(1 for c in sent if c.isupper()) / max(len(sent), 1)
        f["comma_count"] = sent.count(",")
        f["starts_with_lowercase"] = int(sent[0].islower() if sent else False)
        f["ends_with_period"] = int(sent.rstrip().endswith("."))
        f["ends_with_colon"] = int(sent.rstrip().endswith(":"))
        f["has_parenthetical"] = int(bool(re.search(r"\(.*?\)", sent)))
        f["contains_bracket_content"] = int(bool(re.search(r"\[.*?\]", sent)))

        if i > 0:
            prev = sentences[i-1].lower()
            prev_tokens = set(prev.split())
            f["overlap_with_prev"] = len(sent_set & prev_tokens) / max(len(sent_set), 1)
            f["exact_match_prev"] = int(sent_lower == prev)
        else:
            f["overlap_with_prev"] = 0
            f["exact_match_prev"] = 0

        if i > 1:
            f["overlap_with_prev2"] = len(sent_set & set(sentences[i-2].lower().split())) / max(len(sent_set), 1)
        else:
            f["overlap_with_prev2"] = 0

        if len(sent_tokens) > 2:
            bg = list(zip(sent_tokens[:-1], sent_tokens[1:]))
            f["bigram_repetition"] = 1.0 - len(set(bg)) / max(len(bg), 1)
        else:
            f["bigram_repetition"] = 0

        if len(sent_tokens) > 3:
            tg = list(zip(sent_tokens[:-2], sent_tokens[1:-1], sent_tokens[2:]))
            f["trigram_repetition"] = 1.0 - len(set(tg)) / max(len(tg), 1)
        else:
            f["trigram_repetition"] = 0

        rep_chars = sum(1 for j in range(1, len(sent)) if sent[j] == sent[j-1])
        f["repeated_char_ratio"] = rep_chars / max(len(sent), 1)

        f["avg_word_len"] = np.mean([len(w) for w in sent_tokens]) if sent_tokens else 0
        f["max_word_len"] = max((len(w) for w in sent_tokens), default=0)
        f["digit_ratio"] = sum(1 for c in sent if c.isdigit()) / max(len(sent), 1)

        longest_match = 0
        for start in range(len(sent_tokens)):
            for end in range(start + 1, min(start + 20, len(sent_tokens) + 1)):
                substr = " ".join(sent_tokens[start:end])
                if substr in source_lower:
                    longest_match = max(longest_match, end - start)
                else:
                    break
        f["longest_source_match"] = longest_match
        f["source_match_ratio"] = longest_match / max(len(sent_tokens), 1)

        features_list.append(f)

    return features_list


def build_dataset(docs, embedding_sims=None):
    all_features = []
    all_labels = []
    all_doc_ids = []
    sim_idx = 0

    for doc in tqdm(docs, desc="Extracting features"):
        features = extract_features(doc)
        for i, f in enumerate(features):
            if embedding_sims:
                f["embedding_sim_to_source"] = embedding_sims[sim_idx]
                sim_idx += 1
            all_features.append(f)
            if "labels" in doc:
                all_labels.append(LABEL2IDX.get(doc["labels"][i], 0))
            all_doc_ids.append(doc["id"])

    df = pd.DataFrame(all_features)
    df["doc_id"] = all_doc_ids
    if all_labels:
        df["label"] = all_labels
    return df


def find_best_threshold(model, dev_df, feature_cols):
    probs = model.predict(dev_df[feature_cols].values)
    none_probs = probs[:, 0]
    best_f1, best_thresh = 0, 0.5

    for thresh in np.arange(0.3, 0.95, 0.005):
        preds = (none_probs < thresh).astype(int)
        doc_true, doc_pred = [], []
        for doc_id in dev_df["doc_id"].unique():
            mask = dev_df["doc_id"] == doc_id
            doc_true.append(int(any(dev_df.loc[mask, "label"].values != 0)))
            doc_pred.append(int(any(preds[mask.values] == 1)))
        f1 = f1_score(doc_true, doc_pred)
        if f1 > best_f1:
            best_f1 = f1
            best_thresh = thresh

    log.info(f"Best threshold: {best_thresh:.3f} → doc F1: {best_f1:.4f}")
    return best_thresh


def main():
    log.info("Loading embedding model...")
    embed_model = SentenceTransformer("all-MiniLM-L6-v2")

    log.info("Loading data...")
    train_docs = load_data("train_data.json")
    dev_docs = load_data("dev_data.json")

    log.info("Computing embeddings...")
    train_sims = compute_embedding_sims(train_docs, embed_model)
    dev_sims = compute_embedding_sims(dev_docs, embed_model)

    log.info("Building features...")
    train_df = build_dataset(train_docs, train_sims)
    dev_df = build_dataset(dev_docs, dev_sims)

    feature_cols = [c for c in train_df.columns if c not in ["doc_id", "label"]]
    X_train, y_train = train_df[feature_cols].values, train_df["label"].values
    X_dev, y_dev = dev_df[feature_cols].values, dev_df["label"].values

    log.info(f"Training: {X_train.shape}, Dev: {X_dev.shape}, Features: {len(feature_cols)}")

    class_counts = Counter(y_train)
    total = len(y_train)
    sample_weights = np.array([total / (len(class_counts) * class_counts[y]) for y in y_train])

    params = {
        "objective": "multiclass", "num_class": len(LABELS), "metric": "multi_logloss",
        "learning_rate": 0.05, "num_leaves": 127, "max_depth": 10,
        "min_child_samples": 15, "subsample": 0.8, "colsample_bytree": 0.8,
        "reg_alpha": 0.1, "reg_lambda": 1.0, "verbose": -1, "n_jobs": -1, "seed": 42,
    }

    train_data = lgb.Dataset(X_train, label=y_train, weight=sample_weights, feature_name=feature_cols)
    dev_data = lgb.Dataset(X_dev, label=y_dev, reference=train_data, feature_name=feature_cols)

    model = lgb.train(params, train_data, num_boost_round=3000, valid_sets=[dev_data],
                      callbacks=[lgb.early_stopping(100), lgb.log_evaluation(200)])

    dev_preds = model.predict(X_dev).argmax(axis=1)
    log.info(f"\nMacro F1: {f1_score(y_dev, dev_preds, average='macro'):.4f}")
    log.info("\n" + classification_report(y_dev, dev_preds, target_names=LABELS, zero_division=0))

    best_thresh = find_best_threshold(model, dev_df, feature_cols)

    doc_y, doc_p_multi, doc_p_binary = [], [], []
    probs_dev = model.predict(X_dev)
    for doc_id in dev_df["doc_id"].unique():
        mask = dev_df["doc_id"] == doc_id
        true_l = dev_df.loc[mask, "label"].values
        pred_l = dev_preds[mask.values]
        none_p = probs_dev[mask.values, 0]
        doc_y.append(int(any(l != 0 for l in true_l)))
        doc_p_multi.append(int(any(l != 0 for l in pred_l)))
        doc_p_binary.append(int(any(p < best_thresh for p in none_p)))

    log.info(f"Doc F1 (multi): {f1_score(doc_y, doc_p_multi):.4f}")
    log.info(f"Doc F1 (thresh={best_thresh:.3f}): {f1_score(doc_y, doc_p_binary):.4f}")

    if os.path.exists("test_data.json"):
        log.info("Generating test predictions...")
        test_docs = load_data("test_data.json")
        log.info(f"Test: {len(test_docs)} docs")
        test_sims = compute_embedding_sims(test_docs, embed_model)
        test_df = build_dataset(test_docs, test_sims)
        test_probs = model.predict(test_df[feature_cols].values)

        multi_results, binary_results = [], []
        idx = 0
        for doc in test_docs:
            n = len(doc["sentences"])
            dp = test_probs[idx:idx+n]
            multi_labels = [LABELS[p] for p in dp.argmax(axis=1)]
            binary_labels = ["Overgeneration" if dp[j, 0] < best_thresh else "None" for j in range(n)]
            idx += n
            multi_results.append({"id": doc["id"], "labels": multi_labels, "run_id": "writerslogic_Task22b_LGBMv2"})
            binary_results.append({"id": doc["id"], "labels": binary_labels, "run_id": "writerslogic_Task21b_LGBMv2"})

        with open("writerslogic_Task22b_LGBMv2.json", "w") as f:
            json.dump(multi_results, f)
        subprocess.run(["zip", "writerslogic_Task22b_LGBMv2.zip", "writerslogic_Task22b_LGBMv2.json"])

        with open("writerslogic_Task21b_LGBMv2.json", "w") as f:
            json.dump(binary_results, f)
        subprocess.run(["zip", "writerslogic_Task21b_LGBMv2.zip", "writerslogic_Task21b_LGBMv2.json"])

        log.info("Submissions ready:")
        log.info("  Multi-class: writerslogic_Task22b_LGBMv2.zip")
        log.info("  Binary: writerslogic_Task21b_LGBMv2.zip")


if __name__ == "__main__":
    main()


==> anc/simpletext-clef2026/task2/classify_v3.py <==
"""
SimpleText Task 2 v3: Improved hallucination identification & classification.

Improvements over v2:
- NLI cross-encoder scoring (source vs sentence entailment)
- Contextual window features (surrounding sentences)
- Document-level aggregated features
- Multi-seed LightGBM ensemble (5 seeds)
- Separate optimized binary model for identification (not just thresholding)
- Better class imbalance handling (sqrt-balanced weights + focal-like boosting)
- Additional text quality features (perplexity proxy, coherence)
- Generates both Task 2.1 (identification) and Task 2.2 (classification) submissions

Usage:
    uv run python classify_v3.py
    uv run python classify_v3.py --no-nli   # skip NLI (faster, CPU-only)
"""

import json
import logging
import os
import re
import subprocess
import sys
import zlib
import math
import numpy as np
import pandas as pd
from collections import Counter
from sklearn.metrics import f1_score, classification_report
import lightgbm as lgb
from tqdm import tqdm

logging.basicConfig(level=logging.INFO, format="%(asctime)s %(levelname)s %(message)s")
log = logging.getLogger(__name__)

LABELS = ["None", "LEAKED_INSTRUCTIONS", "UNGROUNDED_INJECTION",
          "GENERATION_FAILURE", "REPETITIVE_CONTENT", "GROUNDED_OVERGENERATION"]
LABEL2IDX = {l: i for i, l in enumerate(LABELS)}

SEEDS = [42, 123, 456, 789, 1024]


def load_data(path):
    with open(path) as f:
        return json.load(f)


# ============================================================================
# Feature engineering
# ============================================================================

def compression_ratio(text):
    if not text or len(text) < 5:
        return 1.0
    raw = text.encode("utf-8")
    compressed = zlib.compress(raw, level=9)
    return len(compressed) / max(len(raw), 1)


def char_entropy(text):
    if not text:
        return 0.0
    freq = Counter(text)
    total = len(text)
    return -sum((c / total) * math.log2(c / total) for c in freq.values())


def extract_features(doc):
    """Extract features for all sentences in a document."""
    source = doc["source"]
    sentences = doc["sentences"]
    source_lower = source.lower()
    source_tokens = source_lower.split()
    source_set = set(source_tokens)
    n_sents = len(sentences)

    source_bigrams = set(zip(source_tokens[:-1], source_tokens[1:])) if len(source_tokens) > 1 else set()
    source_trigrams = set(zip(source_tokens[:-2], source_tokens[1:-1], source_tokens[2:])) if len(source_tokens) > 2 else set()

    # Document-level stats
    all_sent_lens = [len(s.split()) for s in sentences]
    doc_mean_len = np.mean(all_sent_lens) if all_sent_lens else 0
    doc_std_len = np.std(all_sent_lens) if len(all_sent_lens) > 1 else 0
    doc_total_words = sum(all_sent_lens)

    features_list = []
    for i, sent in enumerate(sentences):
        sent_lower = sent.lower()
        sent_tokens = sent_lower.split()
        sent_set = set(sent_tokens)
        f = {}

        # --- Basic text features ---
        f["sent_len_chars"] = len(sent)
        f["sent_len_words"] = len(sent_tokens)
        f["sent_position"] = i
        f["sent_position_rel"] = i / max(n_sents - 1, 1)
        f["is_first_sent"] = int(i == 0)
        f["is_last_sent"] = int(i == n_sents - 1)
        f["is_last_3"] = int(i >= n_sents - 3)
        f["is_last_5"] = int(i >= n_sents - 5)
        f["is_first_3"] = int(i < 3)
        f["n_sentences_in_doc"] = n_sents

        # --- Source alignment features ---
        if source_set:
            overlap = sent_set & source_set
            f["token_overlap_ratio"] = len(overlap) / max(len(sent_set), 1)
            f["novel_token_ratio"] = 1.0 - f["token_overlap_ratio"]
            f["novel_token_count"] = len(sent_set - source_set)
            f["source_coverage"] = len(overlap) / max(len(source_set), 1)
        else:
            f["token_overlap_ratio"] = 0
            f["novel_token_ratio"] = 1
            f["novel_token_count"] = len(sent_set)
            f["source_coverage"] = 0

        sent_bigrams = set(zip(sent_tokens[:-1], sent_tokens[1:])) if len(sent_tokens) > 1 else set()
        f["bigram_overlap_with_source"] = len(sent_bigrams & source_bigrams) / max(len(sent_bigrams), 1) if sent_bigrams else 0

        sent_trigrams = set(zip(sent_tokens[:-2], sent_tokens[1:-1], sent_tokens[2:])) if len(sent_tokens) > 2 else set()
        f["trigram_overlap_with_source"] = len(sent_trigrams & source_trigrams) / max(len(sent_trigrams), 1) if sent_trigrams else 0

        f["source_len_words"] = len(source_set)
        f["sent_to_source_ratio"] = len(sent_tokens) / max(len(source_tokens), 1)

        # Longest contiguous source match
        longest_match = 0
        for start in range(len(sent_tokens)):
            for end in range(start + 1, min(start + 25, len(sent_tokens) + 1)):
                substr = " ".join(sent_tokens[start:end])
                if substr in source_lower:
                    longest_match = max(longest_match, end - start)
                else:
                    break
        f["longest_source_match"] = longest_match
        f["source_match_ratio"] = longest_match / max(len(sent_tokens), 1)

        # --- Prompt leakage / instruction patterns ---
        prompt_patterns = [
            r"\bsimplif", r"\bhere\s+is", r"\bhere\s+are", r"\bI\s+(have|will|can|did)",
            r"\blet\s+me", r"\bplease\s+note", r"\bnote\s*:", r"\bin\s+summary",
            r"\boverall\b", r"\bin\s+conclusion", r"\bkey\s+(takeaway|point|finding)",
            r"\bimportant(ly)?\b", r"\bremember\b", r"\bhope\s+this\s+helps",
            r"\bInput\s*:", r"\bOutput\s*:", r"\bSource\s*:", r"\bTarget\s*:",
            r"\bStep\s+\d", r"\bAssistant\s*:", r"\bUser\s*:",
            r"^\d+\.\s+", r"^-\s+", r"^\*\s+",
            r"\bin\s+simple\s+terms", r"\bto\s+put\s+it\s+simply",
            r"\bthis\s+means\b", r"\bbasically\b",
            r"\bsure[,!]", r"\bof\s+course",
            r"\bI'm\s+happy\s+to", r"\bI'd\s+be\s+happy",
            r"\bAs\s+an\s+AI", r"\bAs\s+a\s+language\s+model",
            r"\bI\s+understand\b", r"\bGreat\s+question",
            r"\bAbsolutely[,!]", r"\bCertainly[,!]",
        ]
        f["prompt_pattern_count"] = sum(1 for p in prompt_patterns if re.search(p, sent, re.IGNORECASE))
        f["has_prompt_marker"] = int(f["prompt_pattern_count"] > 0)

        # Strong instruction leak patterns
        strong_leak_patterns = [
            r"\bInput\s*:", r"\bOutput\s*:", r"\bSource\s*:", r"\bTarget\s*:",
            r"\bAssistant\s*:", r"\bUser\s*:", r"\bSystem\s*:",
            r"\bInstruction\s*:", r"\bPrompt\s*:", r"\bTask\s*:",
            r"\bAs\s+an\s+AI\b", r"\bAs\s+a\s+language\s+model\b",
            r"\bI'm\s+an\s+AI\b", r"\bI\s+am\s+an?\s+AI\b",
        ]
        f["strong_leak_count"] = sum(1 for p in strong_leak_patterns if re.search(p, sent, re.IGNORECASE))

        # --- Structural features ---
        f["starts_with_number"] = int(bool(re.match(r"^\d+[\.\)]\s", sent)))
        f["starts_with_bullet"] = int(bool(re.match(r"^[-\*•]\s", sent)))
        f["has_colon"] = int(":" in sent)
        f["has_quotes"] = int("'" in sent or '"' in sent)
        f["n_special_chars"] = sum(1 for c in sent if c in "[]{}|\\<>@#$%^&*")
        f["exclamation_count"] = sent.count("!")
        f["question_count"] = sent.count("?")
        f["uppercase_ratio"] = sum(1 for c in sent if c.isupper()) / max(len(sent), 1)
        f["comma_count"] = sent.count(",")
        f["starts_with_lowercase"] = int(sent[0].islower() if sent else False)
        f["ends_with_period"] = int(sent.rstrip().endswith("."))
        f["ends_with_colon"] = int(sent.rstrip().endswith(":"))
        f["has_parenthetical"] = int(bool(re.search(r"\(.*?\)", sent)))
        f["contains_bracket_content"] = int(bool(re.search(r"\[.*?\]", sent)))

        # --- Text quality features ---
        f["avg_word_len"] = np.mean([len(w) for w in sent_tokens]) if sent_tokens else 0
        f["max_word_len"] = max((len(w) for w in sent_tokens), default=0)
        f["digit_ratio"] = sum(1 for c in sent if c.isdigit()) / max(len(sent), 1)
        f["compression_ratio"] = compression_ratio(sent)
        f["char_entropy"] = char_entropy(sent)

        # Vocabulary richness
        f["type_token_ratio"] = len(sent_set) / max(len(sent_tokens), 1)

        # --- Repetition features ---
        if i > 0:
            prev = sentences[i - 1].lower()
            prev_tokens = set(prev.split())
            f["overlap_with_prev"] = len(sent_set & prev_tokens) / max(len(sent_set), 1)
            f["exact_match_prev"] = int(sent_lower == prev)
        else:
            f["overlap_with_prev"] = 0
            f["exact_match_prev"] = 0

        if i > 1:
            f["overlap_with_prev2"] = len(sent_set & set(sentences[i - 2].lower().split())) / max(len(sent_set), 1)
        else:
            f["overlap_with_prev2"] = 0

        # Check for repetition with ANY earlier sentence
        f["max_overlap_with_any_prev"] = 0
        f["exact_match_any_prev"] = 0
        for j in range(max(0, i - 10), i):
            prev_j_set = set(sentences[j].lower().split())
            ov = len(sent_set & prev_j_set) / max(len(sent_set), 1)
            f["max_overlap_with_any_prev"] = max(f["max_overlap_with_any_prev"], ov)
            if sent_lower == sentences[j].lower():
                f["exact_match_any_prev"] = 1

        if len(sent_tokens) > 2:
            bg = list(zip(sent_tokens[:-1], sent_tokens[1:]))
            f["bigram_repetition"] = 1.0 - len(set(bg)) / max(len(bg), 1)
        else:
            f["bigram_repetition"] = 0

        if len(sent_tokens) > 3:
            tg = list(zip(sent_tokens[:-2], sent_tokens[1:-1], sent_tokens[2:]))
            f["trigram_repetition"] = 1.0 - len(set(tg)) / max(len(tg), 1)
        else:
            f["trigram_repetition"] = 0

        rep_chars = sum(1 for j in range(1, len(sent)) if sent[j] == sent[j - 1])
        f["repeated_char_ratio"] = rep_chars / max(len(sent), 1)

        # --- Document-level context features ---
        f["sent_len_vs_doc_mean"] = len(sent_tokens) / max(doc_mean_len, 1)
        f["sent_len_zscore"] = (len(sent_tokens) - doc_mean_len) / max(doc_std_len, 1) if doc_std_len > 0 else 0
        f["sent_word_frac_of_doc"] = len(sent_tokens) / max(doc_total_words, 1)

        # Remaining sentences after this one
        f["remaining_sents"] = n_sents - i - 1
        f["remaining_frac"] = (n_sents - i - 1) / max(n_sents, 1)

        # --- Contextual window features ---
        # Average novel token ratio in a window around this sentence
        window = 3
        window_novel = []
        for j in range(max(0, i - window), min(n_sents, i + window + 1)):
            if j == i:
                continue
            wj_tokens = set(sentences[j].lower().split())
            wj_novel = len(wj_tokens - source_set) / max(len(wj_tokens), 1) if source_set else 1.0
            window_novel.append(wj_novel)
        f["window_novel_mean"] = np.mean(window_novel) if window_novel else 0
        f["novel_vs_window"] = f["novel_token_ratio"] - f["window_novel_mean"]

        features_list.append(f)

    return features_list


def compute_embedding_sims(docs, embed_model):
    """Compute embedding similarity between source and each sentence."""
    log.info("Computing embedding similarities...")
    all_sources = []
    all_sents = []
    doc_sent_map = []
    for doc in docs:
        src_idx = len(all_sources)
        all_sources.append(doc["source"][:1500])
        for sent in doc["sentences"]:
            all_sents.append(sent)
            doc_sent_map.append(src_idx)

    log.info("  Encoding %d sources...", len(all_sources))
    src_embs = embed_model.encode(all_sources, batch_size=128, show_progress_bar=True,
                                  normalize_embeddings=True)
    log.info("  Encoding %d sentences...", len(all_sents))
    sent_embs = embed_model.encode(all_sents, batch_size=256, show_progress_bar=True,
                                   normalize_embeddings=True)

    sims = []
    for i in range(len(all_sents)):
        cos = float(np.dot(src_embs[doc_sent_map[i]], sent_embs[i]))
        sims.append(cos)

    log.info("  Mean sim: %.3f, Std: %.3f", np.mean(sims), np.std(sims))
    return sims


def compute_nli_scores(docs, nli_model):
    """Compute NLI entailment scores: P(source entails sentence)."""
    log.info("Computing NLI entailment scores...")
    pairs = []
    for doc in docs:
        src = doc["source"][:1500]
        for sent in doc["sentences"]:
            pairs.append((src, sent))

    log.info("  Scoring %d pairs...", len(pairs))
    # Cross-encoder predict in batches
    batch_size = 128
    all_scores = []
    for start in tqdm(range(0, len(pairs), batch_size), desc="NLI scoring"):
        batch = pairs[start:start + batch_size]
        scores = nli_model.predict(batch)
        if isinstance(scores, np.ndarray) and scores.ndim == 2:
            # Multi-class NLI: [contradiction, neutral, entailment]
            entailment_scores = scores[:, -1]  # entailment probability
            contradiction_scores = scores[:, 0]  # contradiction probability
            all_scores.extend(zip(entailment_scores, contradiction_scores))
        else:
            all_scores.extend([(s, 0.0) for s in scores])

    entail = [s[0] for s in all_scores]
    contra = [s[1] for s in all_scores]
    log.info("  Mean entailment: %.3f, Mean contradiction: %.3f", np.mean(entail), np.mean(contra))
    return entail, contra


def build_dataset(docs, embedding_sims=None, nli_entail=None, nli_contra=None):
    all_features = []
    all_labels = []
    all_doc_ids = []
    sim_idx = 0

    for doc in tqdm(docs, desc="Extracting features"):
        features = extract_features(doc)
        for i, f in enumerate(features):
            if embedding_sims is not None:
                f["embedding_sim_to_source"] = embedding_sims[sim_idx]
            if nli_entail is not None:
                f["nli_entailment"] = nli_entail[sim_idx]
            if nli_contra is not None:
                f["nli_contradiction"] = nli_contra[sim_idx]
            if embedding_sims is not None or nli_entail is not None:
                sim_idx += 1
            all_features.append(f)
            if "labels" in doc:
                all_labels.append(LABEL2IDX.get(doc["labels"][i], 0))
            all_doc_ids.append(doc["id"])

    df = pd.DataFrame(all_features)
    df["doc_id"] = all_doc_ids
    if all_labels:
        df["label"] = all_labels
    return df


def train_multiclass_ensemble(train_df, dev_df, feature_cols, seeds=None):
    """Train multi-seed LightGBM ensemble for 6-class classification."""
    if seeds is None:
        seeds = SEEDS

    X_train = train_df[feature_cols].values
    y_train = train_df["label"].values
    X_dev = dev_df[feature_cols].values
    y_dev = dev_df["label"].values

    # Sqrt-balanced class weights (less extreme than inverse frequency)
    class_counts = Counter(y_train)
    total = len(y_train)
    max_count = max(class_counts.values())
    class_weights = {c: math.sqrt(max_count / count) for c, count in class_counts.items()}
    sample_weights = np.array([class_weights[y] for y in y_train])

    params = {
        "objective": "multiclass", "num_class": len(LABELS), "metric": "multi_logloss",
        "learning_rate": 0.03, "num_leaves": 127, "max_depth": 10,
        "min_child_samples": 10, "subsample": 0.8, "colsample_bytree": 0.8,
        "reg_alpha": 0.05, "reg_lambda": 0.5, "verbose": -1, "n_jobs": -1,
    }

    models = []
    for seed in seeds:
        log.info("  Training multiclass seed=%d...", seed)
        params["seed"] = seed
        train_data = lgb.Dataset(X_train, label=y_train, weight=sample_weights,
                                 feature_name=feature_cols)
        dev_data = lgb.Dataset(X_dev, label=y_dev, reference=train_data,
                               feature_name=feature_cols)
        model = lgb.train(params, train_data, num_boost_round=4000, valid_sets=[dev_data],
                          callbacks=[lgb.early_stopping(150), lgb.log_evaluation(500)])
        models.append(model)

    # Ensemble prediction
    dev_probs = np.mean([m.predict(X_dev) for m in models], axis=0)
    dev_preds = dev_probs.argmax(axis=1)
    macro_f1 = f1_score(y_dev, dev_preds, average="macro")
    log.info("\n  Multi-class Macro F1: %.4f", macro_f1)
    log.info("\n%s", classification_report(y_dev, dev_preds, target_names=LABELS, zero_division=0))

    return models, dev_probs


def train_binary_ensemble(train_df, dev_df, feature_cols, seeds=None):
    """Train multi-seed LightGBM ensemble for binary identification."""
    if seeds is None:
        seeds = SEEDS

    X_train = train_df[feature_cols].values
    y_train_multi = train_df["label"].values
    y_train = (y_train_multi != 0).astype(int)  # binary: 0=None, 1=Overgeneration

    X_dev = dev_df[feature_cols].values
    y_dev_multi = dev_df["label"].values
    y_dev = (y_dev_multi != 0).astype(int)

    # Balance weights
    pos_count = y_train.sum()
    neg_count = len(y_train) - pos_count
    scale_pos_weight = neg_count / max(pos_count, 1)

    params = {
        "objective": "binary", "metric": "binary_logloss",
        "learning_rate": 0.03, "num_leaves": 127, "max_depth": 10,
        "min_child_samples": 10, "subsample": 0.8, "colsample_bytree": 0.8,
        "reg_alpha": 0.05, "reg_lambda": 0.5, "verbose": -1, "n_jobs": -1,
        "scale_pos_weight": scale_pos_weight,
    }

    models = []
    for seed in seeds:
        log.info("  Training binary seed=%d...", seed)
        params["seed"] = seed
        train_data = lgb.Dataset(X_train, label=y_train, feature_name=feature_cols)
        dev_data = lgb.Dataset(X_dev, label=y_dev, reference=train_data,
                               feature_name=feature_cols)
        model = lgb.train(params, train_data, num_boost_round=4000, valid_sets=[dev_data],
                          callbacks=[lgb.early_stopping(150), lgb.log_evaluation(500)])
        models.append(model)

    dev_probs = np.mean([m.predict(X_dev) for m in models], axis=0)
    return models, dev_probs, y_dev


def optimize_binary_threshold(probs, y_true, dev_df):
    """Optimize threshold for sentence-level and document-level F1."""
    best_sent_f1, best_sent_thresh = 0, 0.5
    best_doc_f1, best_doc_thresh = 0, 0.5

    for thresh in np.arange(0.10, 0.90, 0.005):
        preds = (probs > thresh).astype(int)

        # Sentence-level F1
        sent_f1 = f1_score(y_true, preds, average="binary")
        if sent_f1 > best_sent_f1:
            best_sent_f1 = sent_f1
            best_sent_thresh = thresh

        # Document-level F1
        doc_true, doc_pred = [], []
        for doc_id in dev_df["doc_id"].unique():
            mask = dev_df["doc_id"] == doc_id
            doc_true.append(int(any(y_true[mask.values] == 1)))
            doc_pred.append(int(any(preds[mask.values] == 1)))
        doc_f1 = f1_score(doc_true, doc_pred, average="binary")
        if doc_f1 > best_doc_f1:
            best_doc_f1 = doc_f1
            best_doc_thresh = thresh

    log.info("  Best sentence threshold: %.3f → F1=%.4f", best_sent_thresh, best_sent_f1)
    log.info("  Best document threshold: %.3f → F1=%.4f", best_doc_thresh, best_doc_f1)
    return best_sent_thresh, best_doc_thresh


def main():
    import argparse
    parser = argparse.ArgumentParser()
    parser.add_argument("--no-nli", action="store_true", help="Skip NLI cross-encoder")
    parser.add_argument("--no-embed", action="store_true", help="Skip embedding similarity")
    args = parser.parse_args()

    use_nli = not args.no_nli
    use_embed = not args.no_embed

    # Load embedding model
    embed_model = None
    if use_embed:
        from sentence_transformers import SentenceTransformer
        log.info("Loading embedding model...")
        embed_model = SentenceTransformer("all-MiniLM-L6-v2")

    # Load NLI cross-encoder
    nli_model = None
    if use_nli:
        try:
            from sentence_transformers import CrossEncoder
            log.info("Loading NLI cross-encoder...")
            nli_model = CrossEncoder("cross-encoder/nli-deberta-v3-base")
        except Exception as e:
            log.warning("Could not load NLI model: %s. Continuing without NLI.", e)
            use_nli = False

    # Load data
    log.info("Loading data...")
    train_docs = load_data("train_data.json")
    dev_docs = load_data("dev_data.json")

    # Compute embeddings
    train_sims, dev_sims = None, None
    if use_embed and embed_model:
        train_sims = compute_embedding_sims(train_docs, embed_model)
        dev_sims = compute_embedding_sims(dev_docs, embed_model)

    # Compute NLI scores
    train_entail, train_contra = None, None
    dev_entail, dev_contra = None, None
    if use_nli and nli_model:
        train_entail, train_contra = compute_nli_scores(train_docs, nli_model)
        dev_entail, dev_contra = compute_nli_scores(dev_docs, nli_model)

    # Build feature DataFrames
    log.info("Building features...")
    train_df = build_dataset(train_docs, train_sims, train_entail, train_contra)
    dev_df = build_dataset(dev_docs, dev_sims, dev_entail, dev_contra)

    feature_cols = [c for c in train_df.columns if c not in ["doc_id", "label"]]
    log.info("Features: %d", len(feature_cols))
    log.info("Train: %s, Dev: %s", train_df.shape, dev_df.shape)

    # ========================================================================
    # Task 2.2: Multi-class classification
    # ========================================================================
    log.info("\n" + "=" * 60)
    log.info("  TASK 2.2: Multi-class Classification")
    log.info("=" * 60)

    mc_models, dev_mc_probs = train_multiclass_ensemble(train_df, dev_df, feature_cols)

    # ========================================================================
    # Task 2.1: Binary identification
    # ========================================================================
    log.info("\n" + "=" * 60)
    log.info("  TASK 2.1: Binary Identification")
    log.info("=" * 60)

    bin_models, dev_bin_probs, dev_bin_y = train_binary_ensemble(train_df, dev_df, feature_cols)
    sent_thresh, doc_thresh = optimize_binary_threshold(dev_bin_probs, dev_bin_y, dev_df)

    # Also compute doc-level F1 from the multi-class model
    mc_preds = dev_mc_probs.argmax(axis=1)
    doc_y_mc, doc_p_mc = [], []
    for doc_id in dev_df["doc_id"].unique():
        mask = dev_df["doc_id"] == doc_id
        true_l = dev_df.loc[mask, "label"].values
        pred_l = mc_preds[mask.values]
        doc_y_mc.append(int(any(l != 0 for l in true_l)))
        doc_p_mc.append(int(any(l != 0 for l in pred_l)))
    log.info("  Doc F1 (from multi-class): %.4f", f1_score(doc_y_mc, doc_p_mc))

    # ========================================================================
    # Feature importance
    # ========================================================================
    importance = mc_models[0].feature_importance(importance_type="gain")
    top_features = sorted(zip(feature_cols, importance), key=lambda x: -x[1])[:20]
    log.info("\nTop 20 features (multi-class, gain):")
    for name, imp in top_features:
        log.info("  %-35s %10.0f", name, imp)

    # ========================================================================
    # Generate test predictions
    # ========================================================================
    if not os.path.exists("test_data.json"):
        log.info("\nNo test_data.json found. Skipping test prediction.")
        return

    log.info("\n" + "=" * 60)
    log.info("  Generating Test Submissions")
    log.info("=" * 60)

    test_docs = load_data("test_data.json")
    log.info("Test: %d docs, %d sentences",
             len(test_docs), sum(len(d["sentences"]) for d in test_docs))

    test_sims = None
    if use_embed and embed_model:
        test_sims = compute_embedding_sims(test_docs, embed_model)

    test_entail, test_contra = None, None
    if use_nli and nli_model:
        test_entail, test_contra = compute_nli_scores(test_docs, nli_model)

    test_df = build_dataset(test_docs, test_sims, test_entail, test_contra)

    # Multi-class predictions
    test_mc_probs = np.mean([m.predict(test_df[feature_cols].values) for m in mc_models], axis=0)
    # Binary predictions
    test_bin_probs = np.mean([m.predict(test_df[feature_cols].values) for m in bin_models], axis=0)

    # Build submissions
    mc_results = []
    bin_results_sent = []
    bin_results_doc = []
    idx = 0
    for doc in test_docs:
        n = len(doc["sentences"])
        dp_mc = test_mc_probs[idx:idx + n]
        dp_bin = test_bin_probs[idx:idx + n]
        idx += n

        # Task 2.2: Multi-class labels per sentence
        multi_labels = [LABELS[p] for p in dp_mc.argmax(axis=1)]
        mc_results.append({
            "id": doc["id"],
            "labels": multi_labels,
            "run_id": "writerslogic_Task22_v3",
        })

        # Task 2.1: Binary identification per sentence (using sentence threshold)
        binary_labels = ["Overgeneration" if p > sent_thresh else "None" for p in dp_bin]
        bin_results_sent.append({
            "id": doc["id"],
            "labels": binary_labels,
            "run_id": "writerslogic_Task21_v3_sent",
        })

        # Task 2.1: Binary identification (using doc threshold for higher doc-level F1)
        binary_labels_doc = ["Overgeneration" if p > doc_thresh else "None" for p in dp_bin]
        bin_results_doc.append({
            "id": doc["id"],
            "labels": binary_labels_doc,
            "run_id": "writerslogic_Task21_v3_doc",
        })

    # Save and zip submissions
    os.makedirs("submissions_v3", exist_ok=True)

    submissions = [
        ("submissions_v3/writerslogic_Task22_v3.json", mc_results, "Task 2.2 (classification)"),
        ("submissions_v3/writerslogic_Task21_v3_sent.json", bin_results_sent, "Task 2.1 (identification, sentence-opt)"),
        ("submissions_v3/writerslogic_Task21_v3_doc.json", bin_results_doc, "Task 2.1 (identification, doc-opt)"),
    ]

    for path, results, desc in submissions:
        with open(path, "w") as f:
            json.dump(results, f)
        zip_path = path.replace(".json", ".zip")
        subprocess.run(["zip", "-j", zip_path, path], check=True)
        # Count predictions
        total_sents = sum(len(r["labels"]) for r in results)
        non_none = sum(1 for r in results for l in r["labels"] if l != "None")
        log.info("  %s: %s (%d/%d non-None)", desc, zip_path, non_none, total_sents)

    log.info("\nAll submissions ready in submissions_v3/")


if __name__ == "__main__":
    main()


==> anc/simpletext-clef2026/task2/classify_v4.py <==
"""
SimpleText Task 2 v4: All CPU-feasible improvements over v3.

Improvements over v3:
- Upgraded embedding model (all-mpnet-base-v2)
- Upgraded NLI model (cross-encoder/nli-MiniLM2-L6-H768)
- Sequential/transition features (CRF-like: captures "overgeneration continues once started")
- Stacking meta-learner (second-stage LogisticRegression on LightGBM probabilities)
- Joint threshold optimization (sentence + document F1)
- Per-class threshold tuning for Task 2.2 macro F1
- 5-fold cross-validation with full retrain for test

Usage:
    uv run python classify_v4.py
    uv run python classify_v4.py --no-nli   # skip NLI (faster)
    uv run python classify_v4.py --no-embed  # skip embeddings (faster)
"""

import json
import logging
import math
import os
import re
import subprocess
import sys
import zlib
from collections import Counter

import lightgbm as lgb
import numpy as np
import pandas as pd
from sklearn.linear_model import LogisticRegression
from sklearn.metrics import f1_score, classification_report
from sklearn.model_selection import GroupKFold
from tqdm import tqdm

logging.basicConfig(level=logging.INFO, format="%(asctime)s %(levelname)s %(message)s")
log = logging.getLogger(__name__)

LABELS = ["None", "LEAKED_INSTRUCTIONS", "UNGROUNDED_INJECTION",
          "GENERATION_FAILURE", "REPETITIVE_CONTENT", "GROUNDED_OVERGENERATION"]
LABEL2IDX = {l: i for i, l in enumerate(LABELS)}

SEEDS = [42, 123, 456, 789, 1024]


def load_data(path):
    with open(path) as f:
        return json.load(f)


# ============================================================================
# Feature engineering (same as v3 + sequential features)
# ============================================================================

def compression_ratio(text):
    if not text or len(text) < 5:
        return 1.0
    raw = text.encode("utf-8")
    compressed = zlib.compress(raw, level=9)
    return len(compressed) / max(len(raw), 1)


def char_entropy(text):
    if not text:
        return 0.0
    freq = Counter(text)
    total = len(text)
    return -sum((c / total) * math.log2(c / total) for c in freq.values())


def extract_features(doc):
    """Extract features for all sentences in a document."""
    source = doc["source"]
    sentences = doc["sentences"]
    source_lower = source.lower()
    source_tokens = source_lower.split()
    source_set = set(source_tokens)
    n_sents = len(sentences)

    source_bigrams = set(zip(source_tokens[:-1], source_tokens[1:])) if len(source_tokens) > 1 else set()
    source_trigrams = set(zip(source_tokens[:-2], source_tokens[1:-1], source_tokens[2:])) if len(source_tokens) > 2 else set()

    # Document-level stats
    all_sent_lens = [len(s.split()) for s in sentences]
    doc_mean_len = np.mean(all_sent_lens) if all_sent_lens else 0
    doc_std_len = np.std(all_sent_lens) if len(all_sent_lens) > 1 else 0
    doc_total_words = sum(all_sent_lens)

    # Pre-compute per-sentence token sets and novel ratios for sequential features
    sent_token_sets = []
    sent_novel_ratios = []
    for sent in sentences:
        st = set(sent.lower().split())
        sent_token_sets.append(st)
        nr = len(st - source_set) / max(len(st), 1) if source_set else 1.0
        sent_novel_ratios.append(nr)

    features_list = []
    for i, sent in enumerate(sentences):
        sent_lower = sent.lower()
        sent_tokens = sent_lower.split()
        sent_set = sent_token_sets[i]
        f = {}

        # --- Basic text features ---
        f["sent_len_chars"] = len(sent)
        f["sent_len_words"] = len(sent_tokens)
        f["sent_position"] = i
        f["sent_position_rel"] = i / max(n_sents - 1, 1)
        f["is_first_sent"] = int(i == 0)
        f["is_last_sent"] = int(i == n_sents - 1)
        f["is_last_3"] = int(i >= n_sents - 3)
        f["is_last_5"] = int(i >= n_sents - 5)
        f["is_first_3"] = int(i < 3)
        f["n_sentences_in_doc"] = n_sents

        # --- Source alignment features ---
        if source_set:
            overlap = sent_set & source_set
            f["token_overlap_ratio"] = len(overlap) / max(len(sent_set), 1)
            f["novel_token_ratio"] = 1.0 - f["token_overlap_ratio"]
            f["novel_token_count"] = len(sent_set - source_set)
            f["source_coverage"] = len(overlap) / max(len(source_set), 1)
        else:
            f["token_overlap_ratio"] = 0
            f["novel_token_ratio"] = 1
            f["novel_token_count"] = len(sent_set)
            f["source_coverage"] = 0

        sent_bigrams = set(zip(sent_tokens[:-1], sent_tokens[1:])) if len(sent_tokens) > 1 else set()
        f["bigram_overlap_with_source"] = len(sent_bigrams & source_bigrams) / max(len(sent_bigrams), 1) if sent_bigrams else 0

        sent_trigrams = set(zip(sent_tokens[:-2], sent_tokens[1:-1], sent_tokens[2:])) if len(sent_tokens) > 2 else set()
        f["trigram_overlap_with_source"] = len(sent_trigrams & source_trigrams) / max(len(sent_trigrams), 1) if sent_trigrams else 0

        f["source_len_words"] = len(source_set)
        f["sent_to_source_ratio"] = len(sent_tokens) / max(len(source_tokens), 1)

        # Longest contiguous source match
        longest_match = 0
        for start in range(len(sent_tokens)):
            for end in range(start + 1, min(start + 25, len(sent_tokens) + 1)):
                substr = " ".join(sent_tokens[start:end])
                if substr in source_lower:
                    longest_match = max(longest_match, end - start)
                else:
                    break
        f["longest_source_match"] = longest_match
        f["source_match_ratio"] = longest_match / max(len(sent_tokens), 1)

        # --- Prompt leakage / instruction patterns ---
        prompt_patterns = [
            r"\bsimplif", r"\bhere\s+is", r"\bhere\s+are", r"\bI\s+(have|will|can|did)",
            r"\blet\s+me", r"\bplease\s+note", r"\bnote\s*:", r"\bin\s+summary",
            r"\boverall\b", r"\bin\s+conclusion", r"\bkey\s+(takeaway|point|finding)",
            r"\bimportant(ly)?\b", r"\bremember\b", r"\bhope\s+this\s+helps",
            r"\bInput\s*:", r"\bOutput\s*:", r"\bSource\s*:", r"\bTarget\s*:",
            r"\bStep\s+\d", r"\bAssistant\s*:", r"\bUser\s*:",
            r"^\d+\.\s+", r"^-\s+", r"^\*\s+",
            r"\bin\s+simple\s+terms", r"\bto\s+put\s+it\s+simply",
            r"\bthis\s+means\b", r"\bbasically\b",
            r"\bsure[,!]", r"\bof\s+course",
            r"\bI'm\s+happy\s+to", r"\bI'd\s+be\s+happy",
            r"\bAs\s+an\s+AI", r"\bAs\s+a\s+language\s+model",
            r"\bI\s+understand\b", r"\bGreat\s+question",
            r"\bAbsolutely[,!]", r"\bCertainly[,!]",
        ]
        f["prompt_pattern_count"] = sum(1 for p in prompt_patterns if re.search(p, sent, re.IGNORECASE))
        f["has_prompt_marker"] = int(f["prompt_pattern_count"] > 0)

        # Strong instruction leak patterns
        strong_leak_patterns = [
            r"\bInput\s*:", r"\bOutput\s*:", r"\bSource\s*:", r"\bTarget\s*:",
            r"\bAssistant\s*:", r"\bUser\s*:", r"\bSystem\s*:",
            r"\bInstruction\s*:", r"\bPrompt\s*:", r"\bTask\s*:",
            r"\bAs\s+an\s+AI\b", r"\bAs\s+a\s+language\s+model\b",
            r"\bI'm\s+an\s+AI\b", r"\bI\s+am\s+an?\s+AI\b",
        ]
        f["strong_leak_count"] = sum(1 for p in strong_leak_patterns if re.search(p, sent, re.IGNORECASE))

        # --- Structural features ---
        f["starts_with_number"] = int(bool(re.match(r"^\d+[\.\)]\s", sent)))
        f["starts_with_bullet"] = int(bool(re.match(r"^[-\*\u2022]\s", sent)))
        f["has_colon"] = int(":" in sent)
        f["has_quotes"] = int("'" in sent or '"' in sent)
        f["n_special_chars"] = sum(1 for c in sent if c in "[]{}|\\<>@#$%^&*")
        f["exclamation_count"] = sent.count("!")
        f["question_count"] = sent.count("?")
        f["uppercase_ratio"] = sum(1 for c in sent if c.isupper()) / max(len(sent), 1)
        f["comma_count"] = sent.count(",")
        f["starts_with_lowercase"] = int(sent[0].islower() if sent else False)
        f["ends_with_period"] = int(sent.rstrip().endswith("."))
        f["ends_with_colon"] = int(sent.rstrip().endswith(":"))
        f["has_parenthetical"] = int(bool(re.search(r"\(.*?\)", sent)))
        f["contains_bracket_content"] = int(bool(re.search(r"\[.*?\]", sent)))

        # --- Text quality features ---
        f["avg_word_len"] = np.mean([len(w) for w in sent_tokens]) if sent_tokens else 0
        f["max_word_len"] = max((len(w) for w in sent_tokens), default=0)
        f["digit_ratio"] = sum(1 for c in sent if c.isdigit()) / max(len(sent), 1)
        f["compression_ratio"] = compression_ratio(sent)
        f["char_entropy"] = char_entropy(sent)

        # Vocabulary richness
        f["type_token_ratio"] = len(sent_set) / max(len(sent_tokens), 1)

        # --- Repetition features ---
        if i > 0:
            prev = sentences[i - 1].lower()
            prev_tokens = set(prev.split())
            f["overlap_with_prev"] = len(sent_set & prev_tokens) / max(len(sent_set), 1)
            f["exact_match_prev"] = int(sent_lower == prev)
        else:
            f["overlap_with_prev"] = 0
            f["exact_match_prev"] = 0

        if i > 1:
            f["overlap_with_prev2"] = len(sent_set & set(sentences[i - 2].lower().split())) / max(len(sent_set), 1)
        else:
            f["overlap_with_prev2"] = 0

        # Check for repetition with ANY earlier sentence
        f["max_overlap_with_any_prev"] = 0
        f["exact_match_any_prev"] = 0
        for j in range(max(0, i - 10), i):
            prev_j_set = sent_token_sets[j]
            ov = len(sent_set & prev_j_set) / max(len(sent_set), 1)
            f["max_overlap_with_any_prev"] = max(f["max_overlap_with_any_prev"], ov)
            if sent_lower == sentences[j].lower():
                f["exact_match_any_prev"] = 1

        if len(sent_tokens) > 2:
            bg = list(zip(sent_tokens[:-1], sent_tokens[1:]))
            f["bigram_repetition"] = 1.0 - len(set(bg)) / max(len(bg), 1)
        else:
            f["bigram_repetition"] = 0

        if len(sent_tokens) > 3:
            tg = list(zip(sent_tokens[:-2], sent_tokens[1:-1], sent_tokens[2:]))
            f["trigram_repetition"] = 1.0 - len(set(tg)) / max(len(tg), 1)
        else:
            f["trigram_repetition"] = 0

        rep_chars = sum(1 for j in range(1, len(sent)) if sent[j] == sent[j - 1])
        f["repeated_char_ratio"] = rep_chars / max(len(sent), 1)

        # --- Document-level context features ---
        f["sent_len_vs_doc_mean"] = len(sent_tokens) / max(doc_mean_len, 1)
        f["sent_len_zscore"] = (len(sent_tokens) - doc_mean_len) / max(doc_std_len, 1) if doc_std_len > 0 else 0
        f["sent_word_frac_of_doc"] = len(sent_tokens) / max(doc_total_words, 1)

        # Remaining sentences after this one
        f["remaining_sents"] = n_sents - i - 1
        f["remaining_frac"] = (n_sents - i - 1) / max(n_sents, 1)

        # --- Contextual window features ---
        window = 3
        window_novel = []
        for j in range(max(0, i - window), min(n_sents, i + window + 1)):
            if j == i:
                continue
            window_novel.append(sent_novel_ratios[j])
        f["window_novel_mean"] = np.mean(window_novel) if window_novel else 0
        f["novel_vs_window"] = f["novel_token_ratio"] - f["window_novel_mean"]

        # ====================================================================
        # NEW v4: Sequential / transition features
        # ====================================================================

        # Novel token ratio of previous sentences (signals transition into overgeneration)
        if i > 0:
            f["prev_novel_ratio"] = sent_novel_ratios[i - 1]
            f["novel_ratio_delta"] = sent_novel_ratios[i] - sent_novel_ratios[i - 1]
        else:
            f["prev_novel_ratio"] = 0
            f["novel_ratio_delta"] = 0

        if i > 1:
            f["prev2_novel_ratio"] = sent_novel_ratios[i - 2]
            f["novel_ratio_accel"] = (sent_novel_ratios[i] - sent_novel_ratios[i - 1]) - \
                                     (sent_novel_ratios[i - 1] - sent_novel_ratios[i - 2])
        else:
            f["prev2_novel_ratio"] = 0
            f["novel_ratio_accel"] = 0

        # Cumulative novel ratio from this point to end of doc (tail divergence)
        tail_novels = sent_novel_ratios[i:]
        f["tail_novel_mean"] = np.mean(tail_novels)
        f["tail_novel_max"] = max(tail_novels)
        f["tail_novel_min"] = min(tail_novels)

        # Running average of novel ratio up to this point
        head_novels = sent_novel_ratios[:i + 1]
        f["head_novel_mean"] = np.mean(head_novels)

        # Max novel ratio in previous sentences (has overgeneration already appeared?)
        if i > 0:
            f["max_prev_novel_ratio"] = max(sent_novel_ratios[:i])
            f["mean_prev_novel_ratio"] = np.mean(sent_novel_ratios[:i])
        else:
            f["max_prev_novel_ratio"] = 0
            f["mean_prev_novel_ratio"] = 0

        # Ratio of remaining sentences with high novelty (>0.5)
        if i < n_sents - 1:
            remaining_novels = sent_novel_ratios[i + 1:]
            f["frac_remaining_high_novel"] = sum(1 for x in remaining_novels if x > 0.5) / len(remaining_novels)
        else:
            f["frac_remaining_high_novel"] = 0

        # Previous sentence prompt pattern count (transition signal)
        if i > 0:
            prev_prompt_count = sum(1 for p in prompt_patterns if re.search(p, sentences[i - 1], re.IGNORECASE))
            f["prev_prompt_pattern_count"] = prev_prompt_count
        else:
            f["prev_prompt_pattern_count"] = 0

        # Previous sentence length ratio (sudden length change = signal)
        if i > 0:
            prev_len = len(sentences[i - 1].split())
            f["len_ratio_vs_prev"] = len(sent_tokens) / max(prev_len, 1)
        else:
            f["len_ratio_vs_prev"] = 1.0

        # Consecutive high-novelty streak ending at this sentence
        streak = 0
        for j in range(i, -1, -1):
            if sent_novel_ratios[j] > 0.3:
                streak += 1
            else:
                break
        f["high_novel_streak"] = streak

        # Position relative to first high-novelty sentence
        first_high = n_sents  # sentinel
        for j in range(n_sents):
            if sent_novel_ratios[j] > 0.5:
                first_high = j
                break
        f["dist_from_first_high_novel"] = i - first_high  # negative = before, positive = after

        features_list.append(f)

    return features_list


def compute_embedding_sims(docs, embed_model):
    """Compute embedding similarity between source and each sentence."""
    log.info("Computing embedding similarities...")
    all_sources = []
    all_sents = []
    doc_sent_map = []
    for doc in docs:
        src_idx = len(all_sources)
        all_sources.append(doc["source"][:1500])
        for sent in doc["sentences"]:
            all_sents.append(sent)
            doc_sent_map.append(src_idx)

    log.info("  Encoding %d sources...", len(all_sources))
    src_embs = embed_model.encode(all_sources, batch_size=128, show_progress_bar=True,
                                  normalize_embeddings=True)
    log.info("  Encoding %d sentences...", len(all_sents))
    sent_embs = embed_model.encode(all_sents, batch_size=256, show_progress_bar=True,
                                   normalize_embeddings=True)

    sims = []
    for i in range(len(all_sents)):
        cos = float(np.dot(src_embs[doc_sent_map[i]], sent_embs[i]))
        sims.append(cos)

    log.info("  Mean sim: %.3f, Std: %.3f", np.mean(sims), np.std(sims))
    return sims


def compute_nli_scores(docs, nli_model):
    """Compute NLI entailment scores: P(source entails sentence)."""
    log.info("Computing NLI entailment scores...")
    pairs = []
    for doc in docs:
        src = doc["source"][:1500]
        for sent in doc["sentences"]:
            pairs.append((src, sent))

    log.info("  Scoring %d pairs...", len(pairs))
    batch_size = 128
    all_scores = []
    for start in tqdm(range(0, len(pairs), batch_size), desc="NLI scoring"):
        batch = pairs[start:start + batch_size]
        scores = nli_model.predict(batch)
        if isinstance(scores, np.ndarray) and scores.ndim == 2:
            entailment_scores = scores[:, -1]
            contradiction_scores = scores[:, 0]
            all_scores.extend(zip(entailment_scores, contradiction_scores))
        else:
            all_scores.extend([(s, 0.0) for s in scores])

    entail = [s[0] for s in all_scores]
    contra = [s[1] for s in all_scores]
    log.info("  Mean entailment: %.3f, Mean contradiction: %.3f", np.mean(entail), np.mean(contra))
    return entail, contra


def build_dataset(docs, embedding_sims=None, nli_entail=None, nli_contra=None):
    all_features = []
    all_labels = []
    all_doc_ids = []
    sim_idx = 0

    for doc in tqdm(docs, desc="Extracting features"):
        features = extract_features(doc)
        for i, f in enumerate(features):
            if embedding_sims is not None:
                f["embedding_sim_to_source"] = embedding_sims[sim_idx]
            if nli_entail is not None:
                f["nli_entailment"] = nli_entail[sim_idx]
            if nli_contra is not None:
                f["nli_contradiction"] = nli_contra[sim_idx]
            if embedding_sims is not None or nli_entail is not None:
                sim_idx += 1
            all_features.append(f)
            if "labels" in doc:
                all_labels.append(LABEL2IDX.get(doc["labels"][i], 0))
            all_doc_ids.append(doc["id"])

    df = pd.DataFrame(all_features)
    df["doc_id"] = all_doc_ids
    if all_labels:
        df["label"] = all_labels
    return df


# ============================================================================
# LightGBM training
# ============================================================================

LGB_PARAMS_MC = {
    "objective": "multiclass", "num_class": len(LABELS), "metric": "multi_logloss",
    "learning_rate": 0.03, "num_leaves": 127, "max_depth": 10,
    "min_child_samples": 10, "subsample": 0.8, "colsample_bytree": 0.8,
    "reg_alpha": 0.05, "reg_lambda": 0.5, "verbose": -1, "n_jobs": -1,
}

LGB_PARAMS_BIN = {
    "objective": "binary", "metric": "binary_logloss",
    "learning_rate": 0.03, "num_leaves": 127, "max_depth": 10,
    "min_child_samples": 10, "subsample": 0.8, "colsample_bytree": 0.8,
    "reg_alpha": 0.05, "reg_lambda": 0.5, "verbose": -1, "n_jobs": -1,
}


def train_multiclass_models(X_train, y_train, X_val, y_val, feature_cols, seeds=None):
    """Train multi-seed LightGBM multiclass ensemble."""
    if seeds is None:
        seeds = SEEDS

    class_counts = Counter(y_train)
    max_count = max(class_counts.values())
    class_weights = {c: math.sqrt(max_count / count) for c, count in class_counts.items()}
    sample_weights = np.array([class_weights[y] for y in y_train])

    models = []
    for seed in seeds:
        params = {**LGB_PARAMS_MC, "seed": seed}
        train_data = lgb.Dataset(X_train, label=y_train, weight=sample_weights,
                                 feature_name=feature_cols)
        val_data = lgb.Dataset(X_val, label=y_val, reference=train_data,
                               feature_name=feature_cols)
        model = lgb.train(params, train_data, num_boost_round=4000, valid_sets=[val_data],
                          callbacks=[lgb.early_stopping(150), lgb.log_evaluation(500)])
        models.append(model)

    return models


def train_binary_models(X_train, y_train, X_val, y_val, feature_cols, seeds=None):
    """Train multi-seed LightGBM binary ensemble."""
    if seeds is None:
        seeds = SEEDS

    pos_count = y_train.sum()
    neg_count = len(y_train) - pos_count
    scale_pos_weight = neg_count / max(pos_count, 1)

    models = []
    for seed in seeds:
        params = {**LGB_PARAMS_BIN, "seed": seed, "scale_pos_weight": scale_pos_weight}
        train_data = lgb.Dataset(X_train, label=y_train, feature_name=feature_cols)
        val_data = lgb.Dataset(X_val, label=y_val, reference=train_data,
                               feature_name=feature_cols)
        model = lgb.train(params, train_data, num_boost_round=4000, valid_sets=[val_data],
                          callbacks=[lgb.early_stopping(150), lgb.log_evaluation(500)])
        models.append(model)

    return models


# ============================================================================
# Cross-validation with stacking
# ============================================================================

def cross_validate_with_stacking(full_df, feature_cols, n_folds=5):
    """5-fold GroupKFold CV (grouped by doc_id) producing OOF predictions for stacking."""
    X = full_df[feature_cols].values
    y_multi = full_df["label"].values
    y_bin = (y_multi != 0).astype(int)
    groups = full_df["doc_id"].values

    gkf = GroupKFold(n_splits=n_folds)

    oof_mc_probs = np.zeros((len(X), len(LABELS)))
    oof_bin_probs = np.zeros(len(X))

    for fold, (train_idx, val_idx) in enumerate(gkf.split(X, y_multi, groups)):
        log.info("\n--- Fold %d/%d ---", fold + 1, n_folds)
        X_tr, X_val = X[train_idx], X[val_idx]
        y_tr_mc, y_val_mc = y_multi[train_idx], y_multi[val_idx]
        y_tr_bin, y_val_bin = y_bin[train_idx], y_bin[val_idx]

        # Train multiclass (single seed per fold for speed)
        mc_models = train_multiclass_models(X_tr, y_tr_mc, X_val, y_val_mc, feature_cols,
                                            seeds=[SEEDS[fold % len(SEEDS)]])
        oof_mc_probs[val_idx] = np.mean([m.predict(X_val) for m in mc_models], axis=0)

        # Train binary
        bin_models = train_binary_models(X_tr, y_tr_bin, X_val, y_val_bin, feature_cols,
                                         seeds=[SEEDS[fold % len(SEEDS)]])
        oof_bin_probs[val_idx] = np.mean([m.predict(X_val) for m in bin_models], axis=0)

        # Fold metrics
        fold_mc_preds = oof_mc_probs[val_idx].argmax(axis=1)
        fold_mc_f1 = f1_score(y_val_mc, fold_mc_preds, average="macro")
        fold_bin_preds = (oof_bin_probs[val_idx] > 0.5).astype(int)
        fold_bin_f1 = f1_score(y_val_bin, fold_bin_preds, average="binary")
        log.info("  Fold %d: MC macro F1=%.4f, Bin F1=%.4f", fold + 1, fold_mc_f1, fold_bin_f1)

    # Overall OOF metrics
    oof_mc_preds = oof_mc_probs.argmax(axis=1)
    log.info("\nOOF Multi-class Macro F1: %.4f", f1_score(y_multi, oof_mc_preds, average="macro"))
    log.info("\n%s", classification_report(y_multi, oof_mc_preds, target_names=LABELS, zero_division=0))

    oof_bin_preds = (oof_bin_probs > 0.5).astype(int)
    log.info("OOF Binary F1: %.4f", f1_score(y_bin, oof_bin_preds, average="binary"))

    return oof_mc_probs, oof_bin_probs


# ============================================================================
# Stacking meta-learner
# ============================================================================

def train_meta_learner_mc(oof_probs, y_true, feature_df, feature_cols):
    """Train a logistic regression meta-learner on OOF multiclass probabilities + meta features."""
    meta_features = np.column_stack([
        oof_probs,
        feature_df["sent_position_rel"].values,
        feature_df["n_sentences_in_doc"].values,
        feature_df["novel_token_ratio"].values,
        feature_df["high_novel_streak"].values,
        feature_df["tail_novel_mean"].values,
    ])

    meta_model = LogisticRegression(
        C=1.0, max_iter=1000, solver="lbfgs",
        class_weight="balanced", n_jobs=-1,
    )
    meta_model.fit(meta_features, y_true)
    meta_preds = meta_model.predict(meta_features)
    log.info("Meta-learner MC train Macro F1: %.4f", f1_score(y_true, meta_preds, average="macro"))
    return meta_model


def train_meta_learner_bin(oof_probs, y_true, feature_df):
    """Train a logistic regression meta-learner on OOF binary probabilities + meta features."""
    meta_features = np.column_stack([
        oof_probs.reshape(-1, 1),
        feature_df["sent_position_rel"].values,
        feature_df["n_sentences_in_doc"].values,
        feature_df["novel_token_ratio"].values,
        feature_df["high_novel_streak"].values,
        feature_df["tail_novel_mean"].values,
    ])

    meta_model = LogisticRegression(
        C=1.0, max_iter=1000, solver="lbfgs",
        class_weight="balanced", n_jobs=-1,
    )
    meta_model.fit(meta_features, y_true)
    meta_preds = meta_model.predict(meta_features)
    log.info("Meta-learner Bin train F1: %.4f", f1_score(y_true, meta_preds, average="binary"))
    return meta_model


def build_meta_features_mc(base_probs, feature_df):
    return np.column_stack([
        base_probs,
        feature_df["sent_position_rel"].values,
        feature_df["n_sentences_in_doc"].values,
        feature_df["novel_token_ratio"].values,
        feature_df["high_novel_streak"].values,
        feature_df["tail_novel_mean"].values,
    ])


def build_meta_features_bin(base_probs, feature_df):
    return np.column_stack([
        base_probs.reshape(-1, 1),
        feature_df["sent_position_rel"].values,
        feature_df["n_sentences_in_doc"].values,
        feature_df["novel_token_ratio"].values,
        feature_df["high_novel_streak"].values,
        feature_df["tail_novel_mean"].values,
    ])


# ============================================================================
# Threshold optimization
# ============================================================================

def optimize_joint_threshold(probs, y_true, doc_ids, sent_weight=0.5, doc_weight=0.5):
    """Optimize threshold jointly for sentence-level and document-level F1."""
    best_score = 0
    best_thresh = 0.5
    best_sent_f1 = 0
    best_doc_f1 = 0

    unique_docs = np.unique(doc_ids)

    for thresh in np.arange(0.10, 0.90, 0.005):
        preds = (probs > thresh).astype(int)
        sent_f1 = f1_score(y_true, preds, average="binary")

        doc_true, doc_pred = [], []
        for doc_id in unique_docs:
            mask = doc_ids == doc_id
            doc_true.append(int(any(y_true[mask] == 1)))
            doc_pred.append(int(any(preds[mask] == 1)))
        doc_f1 = f1_score(doc_true, doc_pred, average="binary")

        score = sent_weight * sent_f1 + doc_weight * doc_f1
        if score > best_score:
            best_score = score
            best_thresh = thresh
            best_sent_f1 = sent_f1
            best_doc_f1 = doc_f1

    log.info("  Joint threshold: %.3f (sent F1=%.4f, doc F1=%.4f, combined=%.4f)",
             best_thresh, best_sent_f1, best_doc_f1, best_score)
    return best_thresh


def optimize_sent_threshold(probs, y_true):
    """Optimize threshold for sentence-level F1."""
    best_f1, best_thresh = 0, 0.5
    for thresh in np.arange(0.10, 0.90, 0.005):
        preds = (probs > thresh).astype(int)
        f = f1_score(y_true, preds, average="binary")
        if f > best_f1:
            best_f1 = f
            best_thresh = thresh
    log.info("  Sent threshold: %.3f → F1=%.4f", best_thresh, best_f1)
    return best_thresh


def optimize_doc_threshold(probs, y_true, doc_ids):
    """Optimize threshold for document-level F1."""
    best_f1, best_thresh = 0, 0.5
    unique_docs = np.unique(doc_ids)
    for thresh in np.arange(0.10, 0.90, 0.005):
        preds = (probs > thresh).astype(int)
        doc_true, doc_pred = [], []
        for doc_id in unique_docs:
            mask = doc_ids == doc_id
            doc_true.append(int(any(y_true[mask] == 1)))
            doc_pred.append(int(any(preds[mask] == 1)))
        f = f1_score(doc_true, doc_pred, average="binary")
        if f > best_f1:
            best_f1 = f
            best_thresh = thresh
    log.info("  Doc threshold: %.3f → F1=%.4f", best_thresh, best_f1)
    return best_thresh


def optimize_perclass_thresholds(probs, y_true):
    """Per-class threshold tuning to maximize macro F1 for multiclass.

    Instead of simple argmax, adjust per-class thresholds to boost recall
    on rare classes while maintaining precision on common ones.
    """
    n_classes = probs.shape[1]
    # Start with uniform thresholds
    thresholds = np.ones(n_classes) * 0.0  # offsets to add to probabilities before argmax

    # Greedy per-class optimization
    best_macro_f1 = f1_score(y_true, probs.argmax(axis=1), average="macro")
    log.info("  Baseline argmax macro F1: %.4f", best_macro_f1)

    for cls in range(1, n_classes):  # skip None (class 0)
        best_offset = 0.0
        for offset in np.arange(-0.15, 0.30, 0.005):
            adjusted = probs.copy()
            adjusted[:, cls] += offset
            preds = adjusted.argmax(axis=1)
            mf1 = f1_score(y_true, preds, average="macro")
            if mf1 > best_macro_f1:
                best_macro_f1 = mf1
                best_offset = offset
        thresholds[cls] = best_offset
        if best_offset != 0:
            log.info("    Class %d (%s): offset=%.3f", cls, LABELS[cls], best_offset)

    # Apply all offsets
    adjusted = probs.copy()
    for cls in range(n_classes):
        adjusted[:, cls] += thresholds[cls]
    final_preds = adjusted.argmax(axis=1)
    final_f1 = f1_score(y_true, final_preds, average="macro")
    log.info("  Per-class tuned macro F1: %.4f (improvement: +%.4f)",
             final_f1, final_f1 - f1_score(y_true, probs.argmax(axis=1), average="macro"))

    return thresholds


# ============================================================================
# Main
# ============================================================================

def main():
    import argparse
    parser = argparse.ArgumentParser()
    parser.add_argument("--no-nli", action="store_true", help="Skip NLI cross-encoder")
    parser.add_argument("--no-embed", action="store_true", help="Skip embedding similarity")
    parser.add_argument("--no-cv", action="store_true", help="Skip cross-validation (faster)")
    args = parser.parse_args()

    use_nli = not args.no_nli
    use_embed = not args.no_embed
    use_cv = not args.no_cv

    # Load models
    embed_model = None
    if use_embed:
        from sentence_transformers import SentenceTransformer
        log.info("Loading embedding model (all-mpnet-base-v2)...")
        embed_model = SentenceTransformer("all-mpnet-base-v2")

    nli_model = None
    if use_nli:
        try:
            from sentence_transformers import CrossEncoder
            log.info("Loading NLI cross-encoder (nli-MiniLM2-L6-H768)...")
            nli_model = CrossEncoder("cross-encoder/nli-MiniLM2-L6-H768")
        except Exception as e:
            log.warning("Could not load NLI model: %s. Continuing without NLI.", e)
            use_nli = False

    # Load data
    log.info("Loading data...")
    train_docs = load_data("train_data.json")
    dev_docs = load_data("dev_data.json")

    # Compute embeddings
    train_sims, dev_sims = None, None
    if use_embed and embed_model:
        train_sims = compute_embedding_sims(train_docs, embed_model)
        dev_sims = compute_embedding_sims(dev_docs, embed_model)

    # Compute NLI scores
    train_entail, train_contra = None, None
    dev_entail, dev_contra = None, None
    if use_nli and nli_model:
        train_entail, train_contra = compute_nli_scores(train_docs, nli_model)
        dev_entail, dev_contra = compute_nli_scores(dev_docs, nli_model)

    # Build feature DataFrames
    log.info("Building features...")
    train_df = build_dataset(train_docs, train_sims, train_entail, train_contra)
    dev_df = build_dataset(dev_docs, dev_sims, dev_entail, dev_contra)

    feature_cols = [c for c in train_df.columns if c not in ["doc_id", "label"]]
    log.info("Features: %d", len(feature_cols))
    log.info("Train: %s, Dev: %s", train_df.shape, dev_df.shape)

    # ========================================================================
    # Cross-validation on train+dev combined (for stacking)
    # ========================================================================
    full_df = pd.concat([train_df, dev_df], ignore_index=True)
    y_full_multi = full_df["label"].values
    y_full_bin = (y_full_multi != 0).astype(int)

    if use_cv:
        log.info("\n" + "=" * 60)
        log.info("  CROSS-VALIDATION (5-fold GroupKFold)")
        log.info("=" * 60)
        oof_mc_probs, oof_bin_probs = cross_validate_with_stacking(full_df, feature_cols)

        # Train meta-learners on OOF predictions
        log.info("\n" + "=" * 60)
        log.info("  STACKING META-LEARNERS")
        log.info("=" * 60)
        meta_mc = train_meta_learner_mc(oof_mc_probs, y_full_multi, full_df, feature_cols)
        meta_bin = train_meta_learner_bin(oof_bin_probs, y_full_bin, full_df)

        # Per-class threshold tuning on OOF multiclass predictions
        log.info("\nPer-class threshold tuning on OOF predictions:")
        # Use meta-learner adjusted probabilities for threshold tuning
        meta_mc_features = build_meta_features_mc(oof_mc_probs, full_df)
        oof_mc_meta_probs = meta_mc.predict_proba(meta_mc_features)
        perclass_offsets = optimize_perclass_thresholds(oof_mc_meta_probs, y_full_multi)

        # Binary threshold optimization on OOF
        meta_bin_features = build_meta_features_bin(oof_bin_probs, full_df)
        oof_bin_meta_probs = meta_bin.predict_proba(meta_bin_features)[:, 1]
        doc_ids_full = full_df["doc_id"].values

        log.info("\nJoint threshold optimization on OOF predictions:")
        joint_thresh = optimize_joint_threshold(oof_bin_meta_probs, y_full_bin, doc_ids_full)
        sent_thresh = optimize_sent_threshold(oof_bin_meta_probs, y_full_bin)
        doc_thresh = optimize_doc_threshold(oof_bin_meta_probs, y_full_bin, doc_ids_full)
    else:
        meta_mc = None
        meta_bin = None
        perclass_offsets = np.zeros(len(LABELS))
        joint_thresh = 0.5
        sent_thresh = 0.5
        doc_thresh = 0.5

    # ========================================================================
    # Train final models on ALL data (train + dev)
    # ========================================================================
    log.info("\n" + "=" * 60)
    log.info("  TRAINING FINAL MODELS ON ALL DATA")
    log.info("=" * 60)

    X_full = full_df[feature_cols].values
    y_full_mc = full_df["label"].values
    y_full_bn = (y_full_mc != 0).astype(int)

    # We still need a validation set for early stopping -- use dev portion
    n_train = len(train_df)
    X_train_final, X_val_final = X_full[:n_train], X_full[n_train:]
    y_train_mc_final, y_val_mc_final = y_full_mc[:n_train], y_full_mc[n_train:]
    y_train_bn_final, y_val_bn_final = y_full_bn[:n_train], y_full_bn[n_train:]

    log.info("\nTraining final multiclass ensemble (5 seeds)...")
    final_mc_models = train_multiclass_models(X_train_final, y_train_mc_final,
                                              X_val_final, y_val_mc_final,
                                              feature_cols, seeds=SEEDS)

    log.info("\nTraining final binary ensemble (5 seeds)...")
    final_bin_models = train_binary_models(X_train_final, y_train_bn_final,
                                           X_val_final, y_val_bn_final,
                                           feature_cols, seeds=SEEDS)

    # Dev set evaluation with all improvements
    log.info("\n" + "=" * 60)
    log.info("  DEV SET EVALUATION")
    log.info("=" * 60)

    dev_mc_probs = np.mean([m.predict(X_val_final) for m in final_mc_models], axis=0)
    dev_bin_probs = np.mean([m.predict(X_val_final) for m in final_bin_models], axis=0)

    # Without meta-learner
    dev_mc_preds_base = dev_mc_probs.argmax(axis=1)
    log.info("Dev MC Macro F1 (base): %.4f", f1_score(y_val_mc_final, dev_mc_preds_base, average="macro"))

    if meta_mc is not None:
        # With meta-learner
        dev_meta_mc_features = build_meta_features_mc(dev_mc_probs, dev_df)
        dev_mc_meta_probs = meta_mc.predict_proba(dev_meta_mc_features)
        dev_mc_preds_meta = dev_mc_meta_probs.argmax(axis=1)
        log.info("Dev MC Macro F1 (meta): %.4f", f1_score(y_val_mc_final, dev_mc_preds_meta, average="macro"))

        # With per-class offsets
        dev_mc_adjusted = dev_mc_meta_probs.copy()
        for cls in range(len(LABELS)):
            dev_mc_adjusted[:, cls] += perclass_offsets[cls]
        dev_mc_preds_tuned = dev_mc_adjusted.argmax(axis=1)
        log.info("Dev MC Macro F1 (tuned): %.4f", f1_score(y_val_mc_final, dev_mc_preds_tuned, average="macro"))
        log.info("\n%s", classification_report(y_val_mc_final, dev_mc_preds_tuned, target_names=LABELS, zero_division=0))

    if meta_bin is not None:
        dev_meta_bin_features = build_meta_features_bin(dev_bin_probs, dev_df)
        dev_bin_meta_probs = meta_bin.predict_proba(dev_meta_bin_features)[:, 1]

        dev_bin_preds_joint = (dev_bin_meta_probs > joint_thresh).astype(int)
        log.info("Dev Bin F1 (joint thresh): %.4f", f1_score(y_val_bn_final, dev_bin_preds_joint, average="binary"))

        dev_bin_preds_sent = (dev_bin_meta_probs > sent_thresh).astype(int)
        log.info("Dev Bin F1 (sent thresh): %.4f", f1_score(y_val_bn_final, dev_bin_preds_sent, average="binary"))

    # ========================================================================
    # Generate test predictions
    # ========================================================================
    if not os.path.exists("test_data.json"):
        log.info("\nNo test_data.json found. Skipping test prediction.")
        return

    log.info("\n" + "=" * 60)
    log.info("  GENERATING TEST SUBMISSIONS")
    log.info("=" * 60)

    test_docs = load_data("test_data.json")
    log.info("Test: %d docs, %d sentences",
             len(test_docs), sum(len(d["sentences"]) for d in test_docs))

    test_sims = None
    if use_embed and embed_model:
        test_sims = compute_embedding_sims(test_docs, embed_model)

    test_entail, test_contra = None, None
    if use_nli and nli_model:
        test_entail, test_contra = compute_nli_scores(test_docs, nli_model)

    test_df = build_dataset(test_docs, test_sims, test_entail, test_contra)

    # Base model predictions
    X_test = test_df[feature_cols].values
    test_mc_probs = np.mean([m.predict(X_test) for m in final_mc_models], axis=0)
    test_bin_probs = np.mean([m.predict(X_test) for m in final_bin_models], axis=0)

    # Apply meta-learners if available
    if meta_mc is not None:
        test_meta_mc_features = build_meta_features_mc(test_mc_probs, test_df)
        test_mc_final_probs = meta_mc.predict_proba(test_meta_mc_features)
        # Apply per-class offsets
        for cls in range(len(LABELS)):
            test_mc_final_probs[:, cls] += perclass_offsets[cls]
    else:
        test_mc_final_probs = test_mc_probs

    if meta_bin is not None:
        test_meta_bin_features = build_meta_features_bin(test_bin_probs, test_df)
        test_bin_final_probs = meta_bin.predict_proba(test_meta_bin_features)[:, 1]
    else:
        test_bin_final_probs = test_bin_probs

    # Build submissions
    mc_results = []
    bin_results_sent = []
    bin_results_joint = []
    bin_results_doc = []
    idx = 0
    for doc in test_docs:
        n = len(doc["sentences"])
        dp_mc = test_mc_final_probs[idx:idx + n]
        dp_bin = test_bin_final_probs[idx:idx + n]
        idx += n

        # Task 2.2: Multi-class labels (with per-class tuning)
        multi_labels = [LABELS[p] for p in dp_mc.argmax(axis=1)]
        mc_results.append({
            "id": doc["id"],
            "labels": multi_labels,
            "run_id": "writerslogic_Task22_v4",
        })

        # Task 2.1: Binary identification - sentence-optimized threshold
        bin_labels_sent = ["Overgeneration" if p > sent_thresh else "None" for p in dp_bin]
        bin_results_sent.append({
            "id": doc["id"],
            "labels": bin_labels_sent,
            "run_id": "writerslogic_Task21_v4_sent",
        })

        # Task 2.1: Binary identification - joint-optimized threshold
        bin_labels_joint = ["Overgeneration" if p > joint_thresh else "None" for p in dp_bin]
        bin_results_joint.append({
            "id": doc["id"],
            "labels": bin_labels_joint,
            "run_id": "writerslogic_Task21_v4_joint",
        })

        # Task 2.1: Binary identification - doc-optimized threshold
        bin_labels_doc = ["Overgeneration" if p > doc_thresh else "None" for p in dp_bin]
        bin_results_doc.append({
            "id": doc["id"],
            "labels": bin_labels_doc,
            "run_id": "writerslogic_Task21_v4_doc",
        })

    # Save and zip
    os.makedirs("submissions_v4", exist_ok=True)

    submissions = [
        ("submissions_v4/writerslogic_Task22_v4.json", mc_results, "Task 2.2 (classification, tuned)"),
        ("submissions_v4/writerslogic_Task21_v4_sent.json", bin_results_sent, "Task 2.1 (sent-optimized)"),
        ("submissions_v4/writerslogic_Task21_v4_joint.json", bin_results_joint, "Task 2.1 (joint-optimized)"),
        ("submissions_v4/writerslogic_Task21_v4_doc.json", bin_results_doc, "Task 2.1 (doc-optimized)"),
    ]

    for path, results, desc in submissions:
        with open(path, "w") as f:
            json.dump(results, f)
        zip_path = path.replace(".json", ".zip")
        subprocess.run(["zip", "-j", zip_path, path], check=True)
        total_sents = sum(len(r["labels"]) for r in results)
        non_none = sum(1 for r in results for l in r["labels"] if l != "None")
        log.info("  %s: %s (%d/%d non-None)", desc, zip_path, non_none, total_sents)

    # Feature importance
    importance = final_mc_models[0].feature_importance(importance_type="gain")
    top_features = sorted(zip(feature_cols, importance), key=lambda x: -x[1])[:25]
    log.info("\nTop 25 features (multiclass, gain):")
    for name, imp in top_features:
        log.info("  %-40s %10.0f", name, imp)

    log.info("\nAll submissions ready in submissions_v4/")
    log.info("Thresholds: sent=%.3f, joint=%.3f, doc=%.3f", sent_thresh, joint_thresh, doc_thresh)
    log.info("Per-class offsets: %s", {LABELS[i]: f"{o:.3f}" for i, o in enumerate(perclass_offsets) if o != 0})


if __name__ == "__main__":
    main()


==> anc/simpletext-clef2026/task2/feature_extraction.py <==
"""
Feature extraction module for SimpleText Task 2 v5.

Computes 26+ features per sentence, grouped by:
1. Source-sentence alignment (lexical, n-gram, embedding, per-source-sentence max)
2. Stylistic and structural divergence
3. Explicit overgeneration signals (length, entities, numbers, hedging, assistant phrases)
4. Category-specific signals
5. Sequential/contextual features
"""

import logging
import math
import re
import zlib
from collections import Counter
from typing import Optional

import numpy as np
from tqdm import tqdm

log = logging.getLogger(__name__)


# ============================================================================
# Utility functions
# ============================================================================

def compression_ratio(text: str) -> float:
    if not text or len(text) < 5:
        return 1.0
    raw = text.encode("utf-8")
    compressed = zlib.compress(raw, level=9)
    return len(compressed) / max(len(raw), 1)


def char_entropy(text: str) -> float:
    if not text:
        return 0.0
    freq = Counter(text)
    total = len(text)
    return -sum((c / total) * math.log2(c / total) for c in freq.values())


def split_into_sentences_simple(text: str) -> list[str]:
    """Split source abstract into sentences using simple heuristics."""
    parts = re.split(r'(?<=[.!?])\s+(?=[A-Z])', text)
    return [p.strip() for p in parts if p.strip()]


def extract_numbers(text: str) -> set[str]:
    """Extract all numbers, percentages, and numeric expressions."""
    patterns = [
        r'\d+\.?\d*%',
        r'\d+\.?\d*',
        r'p\s*[=<>]\s*\d+\.?\d*',
        r'\d+/\d+',
    ]
    found = set()
    for p in patterns:
        for m in re.finditer(p, text, re.IGNORECASE):
            found.add(m.group().strip())
    return found


def extract_entities_simple(text: str) -> set[str]:
    """Extract capitalized multi-word phrases as proxy for named entities."""
    entities = set()
    for m in re.finditer(r'(?<!^)(?<!\. )([A-Z][a-z]+(?:\s+[A-Z][a-z]+)+)', text):
        entities.add(m.group().lower())
    for m in re.finditer(r'\b[A-Z]{2,}\b', text):
        entities.add(m.group())
    return entities


# ============================================================================
# Prompt/instruction leak patterns
# ============================================================================

PROMPT_PATTERNS = [
    r"\bsimplif", r"\bhere\s+is", r"\bhere\s+are", r"\bI\s+(have|will|can|did)",
    r"\blet\s+me", r"\bplease\s+note", r"\bnote\s*:", r"\bin\s+summary",
    r"\boverall\b", r"\bin\s+conclusion", r"\bkey\s+(takeaway|point|finding)",
    r"\bimportant(ly)?\b", r"\bremember\b", r"\bhope\s+this\s+helps",
    r"\bInput\s*:", r"\bOutput\s*:", r"\bSource\s*:", r"\bTarget\s*:",
    r"\bStep\s+\d", r"\bAssistant\s*:", r"\bUser\s*:",
    r"^\d+\.\s+", r"^-\s+", r"^\*\s+",
    r"\bin\s+simple\s+terms", r"\bto\s+put\s+it\s+simply",
    r"\bthis\s+means\b", r"\bbasically\b",
    r"\bsure[,!]", r"\bof\s+course",
    r"\bI'm\s+happy\s+to", r"\bI'd\s+be\s+happy",
    r"\bAs\s+an\s+AI", r"\bAs\s+a\s+language\s+model",
    r"\bI\s+understand\b", r"\bGreat\s+question",
    r"\bAbsolutely[,!]", r"\bCertainly[,!]",
]

STRONG_LEAK_PATTERNS = [
    r"\bInput\s*:", r"\bOutput\s*:", r"\bSource\s*:", r"\bTarget\s*:",
    r"\bAssistant\s*:", r"\bUser\s*:", r"\bSystem\s*:",
    r"\bInstruction\s*:", r"\bPrompt\s*:", r"\bTask\s*:",
    r"\bAs\s+an\s+AI\b", r"\bAs\s+a\s+language\s+model\b",
    r"\bI'm\s+an\s+AI\b", r"\bI\s+am\s+an?\s+AI\b",
]

HEDGING_PATTERNS = [
    r"\bmay\b", r"\bmight\b", r"\bcould\s+potentially\b",
    r"\bit\s+is\s+possible\b", r"\bpossibly\b", r"\bperhaps\b",
    r"\bseems?\s+to\b", r"\bappears?\s+to\b", r"\bsuggests?\b",
    r"\bgenerally\b", r"\btypically\b", r"\busually\b",
]

CAUSAL_PATTERNS = [
    r"\bcauses?\b", r"\bleads?\s+to\b", r"\bresults?\s+in\b",
    r"\bdue\s+to\b", r"\bbecause\s+of\b", r"\bcontributes?\s+to\b",
    r"\bprevents?\b", r"\breduces?\b", r"\bincreases?\b",
]


# ============================================================================
# Core feature extraction
# ============================================================================

def extract_features_for_doc(doc: dict) -> list[dict]:
    """Extract all features for sentences in a single document.

    Returns a list of feature dictionaries (one per sentence).
    Does NOT include embedding/NLI features (those are added separately).
    """
    source = doc["source"]
    sentences = doc["sentences"]
    source_lower = source.lower()
    source_tokens = source_lower.split()
    source_set = set(source_tokens)
    n_sents = len(sentences)

    # Source sentence-level decomposition
    source_sents = split_into_sentences_simple(source)
    source_sent_tokens = [set(s.lower().split()) for s in source_sents]
    source_sent_bigrams = [
        set(zip(s.lower().split()[:-1], s.lower().split()[1:])) if len(s.split()) > 1 else set()
        for s in source_sents
    ]

    source_bigrams = set(zip(source_tokens[:-1], source_tokens[1:])) if len(source_tokens) > 1 else set()
    source_trigrams = set(zip(source_tokens[:-2], source_tokens[1:-1], source_tokens[2:])) if len(source_tokens) > 2 else set()

    # Source-level entity and number extraction
    source_numbers = extract_numbers(source)
    source_entities = extract_entities_simple(source)

    # Document-level stats
    all_sent_lens = [len(s.split()) for s in sentences]
    doc_mean_len = np.mean(all_sent_lens) if all_sent_lens else 0
    doc_std_len = np.std(all_sent_lens) if len(all_sent_lens) > 1 else 0
    doc_total_words = sum(all_sent_lens)

    # Pre-compute per-sentence data
    sent_token_sets = []
    sent_novel_ratios = []
    for sent in sentences:
        st = set(sent.lower().split())
        sent_token_sets.append(st)
        nr = len(st - source_set) / max(len(st), 1) if source_set else 1.0
        sent_novel_ratios.append(nr)

    features_list = []
    for i, sent in enumerate(sentences):
        sent_lower = sent.lower()
        sent_tokens = sent_lower.split()
        sent_set = sent_token_sets[i]
        f = {}

        # ==================================================================
        # GROUP 1: Source-sentence alignment features
        # ==================================================================

        if source_set:
            overlap = sent_set & source_set
            f["token_overlap_ratio"] = len(overlap) / max(len(sent_set), 1)
            f["novel_token_ratio"] = 1.0 - f["token_overlap_ratio"]
            f["novel_token_count"] = len(sent_set - source_set)
            f["source_coverage"] = len(overlap) / max(len(source_set), 1)
        else:
            f["token_overlap_ratio"] = 0
            f["novel_token_ratio"] = 1
            f["novel_token_count"] = len(sent_set)
            f["source_coverage"] = 0

        sent_bigrams = set(zip(sent_tokens[:-1], sent_tokens[1:])) if len(sent_tokens) > 1 else set()
        f["bigram_overlap_with_source"] = len(sent_bigrams & source_bigrams) / max(len(sent_bigrams), 1) if sent_bigrams else 0

        sent_trigrams = set(zip(sent_tokens[:-2], sent_tokens[1:-1], sent_tokens[2:])) if len(sent_tokens) > 2 else set()
        f["trigram_overlap_with_source"] = len(sent_trigrams & source_trigrams) / max(len(sent_trigrams), 1) if sent_trigrams else 0

        # Per-source-sentence max alignment
        max_sent_overlap = 0.0
        max_sent_bigram_overlap = 0.0
        best_source_sent_idx = 0
        for j, src_st in enumerate(source_sent_tokens):
            if not src_st:
                continue
            ov = len(sent_set & src_st) / max(len(sent_set), 1)
            if ov > max_sent_overlap:
                max_sent_overlap = ov
                best_source_sent_idx = j
            if sent_bigrams and source_sent_bigrams[j]:
                bg_ov = len(sent_bigrams & source_sent_bigrams[j]) / max(len(sent_bigrams), 1)
                max_sent_bigram_overlap = max(max_sent_bigram_overlap, bg_ov)

        f["max_source_sent_overlap"] = max_sent_overlap
        f["max_source_sent_bigram_overlap"] = max_sent_bigram_overlap
        f["best_source_sent_position"] = best_source_sent_idx / max(len(source_sents) - 1, 1)

        # Longest contiguous source match
        longest_match = 0
        for start in range(len(sent_tokens)):
            for end in range(start + 1, min(start + 25, len(sent_tokens) + 1)):
                substr = " ".join(sent_tokens[start:end])
                if substr in source_lower:
                    longest_match = max(longest_match, end - start)
                else:
                    break
        f["longest_source_match"] = longest_match
        f["source_match_ratio"] = longest_match / max(len(sent_tokens), 1)

        f["sent_to_source_ratio"] = len(sent_tokens) / max(len(source_tokens), 1)

        # NEW: Additional lexical alignment
        source_4grams = set(zip(source_tokens[:-3], source_tokens[1:-2], source_tokens[2:-1], source_tokens[3:])) if len(source_tokens) > 3 else set()
        sent_4grams = set(zip(sent_tokens[:-3], sent_tokens[1:-2], sent_tokens[2:-1], sent_tokens[3:])) if len(sent_tokens) > 3 else set()
        f["fourgram_overlap_with_source"] = len(sent_4grams & source_4grams) / max(len(sent_4grams), 1) if sent_4grams else 0

        union_tokens = sent_set | source_set
        f["jaccard_similarity"] = len(sent_set & source_set) / max(len(union_tokens), 1)
        f["containment_score"] = len(sent_set & source_set) / max(len(sent_set), 1)
        f["dice_coefficient"] = 2 * len(sent_set & source_set) / max(len(sent_set) + len(source_set), 1)

        high_overlap_src_sents = sum(1 for st in source_sent_tokens if st and len(sent_set & st) / max(len(sent_set), 1) > 0.5)
        f["source_sentence_count_high_overlap"] = high_overlap_src_sents

        # ==================================================================
        # GROUP 2: Stylistic and structural divergence
        # ==================================================================

        f["sent_len_chars"] = len(sent)
        f["sent_len_words"] = len(sent_tokens)
        f["sent_position"] = i
        f["sent_position_rel"] = i / max(n_sents - 1, 1)
        f["is_last_3"] = int(i >= n_sents - 3)
        f["is_last_5"] = int(i >= n_sents - 5)
        f["is_first_3"] = int(i < 3)
        f["n_sentences_in_doc"] = n_sents

        f["starts_with_number"] = int(bool(re.match(r"^\d+[\.\)]\s", sent)))
        f["starts_with_bullet"] = int(bool(re.match(r"^[-\*\u2022]\s", sent)))
        f["has_colon"] = int(":" in sent)
        f["n_special_chars"] = sum(1 for c in sent if c in "[]{}|\\<>@#$%^&*")
        f["exclamation_count"] = sent.count("!")
        f["question_count"] = sent.count("?")
        f["uppercase_ratio"] = sum(1 for c in sent if c.isupper()) / max(len(sent), 1)
        f["has_parenthetical"] = int(bool(re.search(r"\(.*?\)", sent)))

        f["avg_word_len"] = np.mean([len(w) for w in sent_tokens]) if sent_tokens else 0
        f["digit_ratio"] = sum(1 for c in sent if c.isdigit()) / max(len(sent), 1)
        f["compression_ratio"] = compression_ratio(sent)
        f["char_entropy"] = char_entropy(sent)
        f["type_token_ratio"] = len(sent_set) / max(len(sent_tokens), 1)

        f["sent_len_vs_doc_mean"] = len(sent_tokens) / max(doc_mean_len, 1)
        f["sent_len_zscore"] = (len(sent_tokens) - doc_mean_len) / max(doc_std_len, 1) if doc_std_len > 0 else 0

        # NEW: Additional structural
        f["is_first_sent"] = int(i == 0)
        f["is_last_sent"] = int(i == n_sents - 1)
        f["distance_from_end"] = n_sents - i
        f["sent_len_ratio_to_prev"] = len(sent_tokens) / max(all_sent_lens[i - 1], 1) if i > 0 else 1.0
        f["sent_len_ratio_to_next"] = len(sent_tokens) / max(all_sent_lens[i + 1], 1) if i < n_sents - 1 else 1.0
        f["is_longest_in_doc"] = int(len(sent_tokens) == max(all_sent_lens))
        f["is_shortest_in_doc"] = int(len(sent_tokens) == min(all_sent_lens)) if all_sent_lens else 0
        f["position_quartile"] = min(int(i / max(n_sents, 1) * 4), 3)

        # NEW: Additional stylistic
        stopwords = {"the", "a", "an", "is", "are", "was", "were", "be", "been", "being",
                     "have", "has", "had", "do", "does", "did", "will", "would", "could",
                     "should", "may", "might", "shall", "can", "to", "of", "in", "for",
                     "on", "with", "at", "by", "from", "as", "into", "through", "during",
                     "before", "after", "and", "but", "or", "nor", "not", "so", "yet",
                     "both", "either", "neither", "each", "every", "all", "any", "few",
                     "more", "most", "other", "some", "such", "no", "only", "own", "same",
                     "than", "too", "very", "just", "about", "above", "also", "it", "its",
                     "that", "this", "these", "those", "i", "we", "they", "he", "she",
                     "what", "which", "who", "whom", "when", "where", "how", "if", "then"}
        f["stopword_ratio"] = sum(1 for t in sent_tokens if t in stopwords) / max(len(sent_tokens), 1)
        f["punct_density"] = sum(1 for c in sent if c in ".,;:!?-()\"'") / max(len(sent), 1)
        f["hedging_word_count"] = sum(1 for t in sent_tokens if t in {"may", "might", "could", "possibly", "perhaps", "suggests", "appears", "seems"})
        f["certainty_word_count"] = sum(1 for t in sent_tokens if t in {"clearly", "definitely", "always", "never", "certainly", "obviously", "undoubtedly", "proven"})
        f["first_person_count"] = sum(1 for t in sent_tokens if t in {"i", "we", "my", "our", "me", "us"})
        f["modal_verb_count"] = sum(1 for t in sent_tokens if t in {"can", "could", "may", "might", "must", "shall", "should", "will", "would"})
        f["conjunction_count"] = sum(1 for t in sent_tokens if t in {"and", "but", "or", "nor", "yet", "so", "because", "although", "however", "therefore", "moreover", "furthermore"})
        f["passive_indicator"] = int(bool(re.search(r"\b(?:was|were|been|being)\s+\w+ed\b", sent_lower)))

        # ==================================================================
        # GROUP 3: Explicit overgeneration signals
        # ==================================================================

        # Entity grounding
        sent_entities = extract_entities_simple(sent)
        if sent_entities:
            grounded_ents = sum(1 for e in sent_entities if e.lower() in source_lower or e in source_entities)
            f["entity_grounding_score"] = grounded_ents / len(sent_entities)
            f["novel_entity_count"] = len(sent_entities) - grounded_ents
        else:
            f["entity_grounding_score"] = 1.0
            f["novel_entity_count"] = 0

        # Numeric grounding
        sent_numbers = extract_numbers(sent)
        if sent_numbers:
            grounded_nums = sum(1 for n in sent_numbers if n in source)
            f["numeric_grounding_score"] = grounded_nums / len(sent_numbers)
            f["novel_number_count"] = len(sent_numbers) - grounded_nums
        else:
            f["numeric_grounding_score"] = 1.0
            f["novel_number_count"] = 0

        # Hedging density
        hedge_count = sum(1 for p in HEDGING_PATTERNS if re.search(p, sent, re.IGNORECASE))
        f["hedging_density"] = hedge_count / max(len(sent_tokens), 1)

        # Causal language without source grounding
        causal_count = sum(1 for p in CAUSAL_PATTERNS if re.search(p, sent, re.IGNORECASE))
        f["unsupported_causal"] = int(causal_count > 0 and max_sent_overlap < 0.5)

        # Prompt/instruction patterns
        f["prompt_pattern_count"] = sum(1 for p in PROMPT_PATTERNS if re.search(p, sent, re.IGNORECASE))
        f["has_prompt_marker"] = int(f["prompt_pattern_count"] > 0)
        f["strong_leak_count"] = sum(1 for p in STRONG_LEAK_PATTERNS if re.search(p, sent, re.IGNORECASE))

        # NEW: Additional entity/claim features
        f["novel_entity_ratio"] = f["novel_entity_count"] / max(len(sent_entities), 1) if sent_entities else 0.0
        f["novel_number_ratio"] = f["novel_number_count"] / max(len(sent_numbers), 1) if sent_numbers else 0.0
        f["has_percentage_not_in_source"] = int(any(n.endswith('%') and n not in source for n in sent_numbers))
        f["has_statistic_not_in_source"] = int(bool(
            re.search(r'p\s*[=<>]\s*\d', sent) and not re.search(r'p\s*[=<>]\s*\d', source)
        ) or bool(
            re.search(r'CI\s*[:=]', sent, re.IGNORECASE) and not re.search(r'CI\s*[:=]', source, re.IGNORECASE)
        ))
        f["named_entity_count"] = len(sent_entities)
        f["total_number_count"] = len(sent_numbers)

        # NEW v8: Precise numeric claim grounding
        # Extract all decimal numbers from sentence and source
        sent_decimals = set(re.findall(r'\d+\.\d+', sent))
        source_decimals = set(re.findall(r'\d+\.\d+', source))
        f["novel_decimal_count"] = len(sent_decimals - source_decimals)
        f["novel_decimal_ratio"] = len(sent_decimals - source_decimals) / max(len(sent_decimals), 1)
        f["has_novel_decimal"] = int(len(sent_decimals - source_decimals) > 0)

        # CI/HR/OR/RR patterns -- hallucinated statistical claims
        stat_patterns = [
            r'(?:HR|OR|RR|RD)\s*[=:]?\s*\d+\.\d+',
            r'95%?\s*CI\s*[:=]?\s*\d',
            r'\bCI\b.*\d+\.\d+\s*to\s*\d+\.\d+',
            r'\d+\.\d+\s*,\s*95%',
            r'\(\s*\d+\.\d+\s*[-–to]+\s*\d+\.\d+\s*\)',
        ]
        sent_has_stats = sum(1 for p in stat_patterns if re.search(p, sent, re.IGNORECASE))
        source_has_stats = sum(1 for p in stat_patterns if re.search(p, source, re.IGNORECASE))
        f["stat_claim_count"] = sent_has_stats
        f["novel_stat_claims"] = max(0, sent_has_stats - source_has_stats)
        f["has_novel_stat_claim"] = int(f["novel_stat_claims"] > 0)

        # Numeric density relative to source
        sent_num_density = len(sent_numbers) / max(len(sent_tokens), 1)
        source_num_density = len(source_numbers) / max(len(source_tokens), 1)
        f["numeric_density"] = sent_num_density
        f["numeric_density_vs_source"] = sent_num_density / max(source_num_density, 0.001)

        # Best source sentence overlap BUT with novel numbers = suspicious
        f["high_overlap_novel_numbers"] = int(max_sent_overlap > 0.5 and f["novel_number_count"] > 0)
        f["high_overlap_novel_decimals"] = int(max_sent_overlap > 0.5 and f["novel_decimal_count"] > 0)

        # Sentence-source char-level containment (catches paraphrased insertions)
        sent_char_3grams = set(sent_lower[i:i+3] for i in range(len(sent_lower)-2)) if len(sent_lower) > 2 else set()
        source_char_3grams = set(source_lower[i:i+3] for i in range(min(len(source_lower)-2, 10000))) if len(source_lower) > 2 else set()
        f["char_trigram_overlap"] = len(sent_char_3grams & source_char_3grams) / max(len(sent_char_3grams), 1)
        f["char_trigram_novel_ratio"] = 1.0 - f["char_trigram_overlap"]

        # NEW: Additional pattern detection
        f["starts_with_however"] = int(sent_lower.startswith("however"))
        f["starts_with_additionally"] = int(sent_lower.startswith(("additionally", "furthermore", "moreover")))
        f["has_citation_pattern"] = int(bool(re.search(r'\[\d+\]|\(\w+(?:\s+et\s+al\.?)?,?\s*\d{4}\)', sent)))
        f["has_url"] = int(bool(re.search(r'https?://|www\.', sent)))
        f["has_list_marker"] = int(bool(re.match(r'^(?:\d+[.)]\s|[-*•]\s|[a-z][.)]\s)', sent)))
        f["ends_with_period"] = int(sent.rstrip().endswith('.'))
        f["ends_with_colon"] = int(sent.rstrip().endswith(':'))

        # NEW v9: Information-theoretic features
        # Conditional compression: how much does sentence compress given source?
        sent_bytes = sent.encode("utf-8")
        source_bytes = source[:3000].encode("utf-8")
        compressed_sent_alone = len(zlib.compress(sent_bytes, level=9))
        compressed_source = len(zlib.compress(source_bytes, level=9))
        compressed_joint = len(zlib.compress(source_bytes + sent_bytes, level=9))
        conditional_compressed = compressed_joint - compressed_source
        f["conditional_compression"] = conditional_compressed / max(compressed_sent_alone, 1)
        f["compression_gain"] = 1.0 - f["conditional_compression"]

        # Cumulative source coverage: how much source has been covered by sentences so far
        covered_tokens = set()
        for j in range(i + 1):
            covered_tokens |= (sent_token_sets[j] & source_set)
        f["cumulative_source_coverage"] = len(covered_tokens) / max(len(source_set), 1)
        if i > 0:
            prev_covered = set()
            for j in range(i):
                prev_covered |= (sent_token_sets[j] & source_set)
            f["source_coverage_delta"] = (len(covered_tokens) - len(prev_covered)) / max(len(source_set), 1)
        else:
            f["source_coverage_delta"] = f["cumulative_source_coverage"]
        f["coverage_efficiency"] = f["source_coverage_delta"] / max(f["sent_to_source_ratio"], 0.001)

        # ==================================================================
        # GROUP 4: Category-specific signals
        # ==================================================================

        # REPETITIVE_CONTENT
        f["max_overlap_with_any_prev"] = 0
        f["exact_match_any_prev"] = 0
        for j in range(max(0, i - 10), i):
            prev_j_set = sent_token_sets[j]
            ov = len(sent_set & prev_j_set) / max(len(sent_set), 1)
            f["max_overlap_with_any_prev"] = max(f["max_overlap_with_any_prev"], ov)
            if sent_lower == sentences[j].lower():
                f["exact_match_any_prev"] = 1

        max_overlap_any = 0
        for j in range(n_sents):
            if j == i:
                continue
            ov = len(sent_set & sent_token_sets[j]) / max(len(sent_set), 1)
            max_overlap_any = max(max_overlap_any, ov)
        f["max_overlap_any_sent"] = max_overlap_any

        # GENERATION_FAILURE
        if len(sent_tokens) > 3:
            tg = list(zip(sent_tokens[:-2], sent_tokens[1:-1], sent_tokens[2:]))
            f["trigram_self_repetition"] = 1.0 - len(set(tg)) / max(len(tg), 1)
        else:
            f["trigram_self_repetition"] = 0

        f["generation_failure_flag"] = int(
            (len(sent_tokens) < 3) or
            (not sent.rstrip().endswith(('.', '!', '?', ')'))) or
            (f["trigram_self_repetition"] > 0.3)
        )

        # UNGROUNDED_INJECTION composite
        f["ungrounded_injection_score"] = (
            (1.0 - max_sent_overlap) *
            (f["novel_entity_count"] + 1) *
            min(f["sent_to_source_ratio"] * 10, 3.0)
        )

        # GROUNDED_OVERGENERATION
        f["grounded_overgen_score"] = float(
            max_sent_overlap > 0.6 and f["novel_token_ratio"] > 0.15
        )

        # ==================================================================
        # GROUP 5: Sequential / contextual features
        # ==================================================================

        if i > 0:
            f["prev_novel_ratio"] = sent_novel_ratios[i - 1]
            f["novel_ratio_delta"] = sent_novel_ratios[i] - sent_novel_ratios[i - 1]
        else:
            f["prev_novel_ratio"] = 0
            f["novel_ratio_delta"] = 0

        if i > 1:
            f["novel_ratio_accel"] = (sent_novel_ratios[i] - sent_novel_ratios[i - 1]) - \
                                     (sent_novel_ratios[i - 1] - sent_novel_ratios[i - 2])
        else:
            f["novel_ratio_accel"] = 0

        tail_novels = sent_novel_ratios[i:]
        f["tail_novel_mean"] = np.mean(tail_novels)
        f["tail_novel_max"] = max(tail_novels)

        head_novels = sent_novel_ratios[:i + 1]
        f["head_novel_mean"] = np.mean(head_novels)

        if i > 0:
            f["max_prev_novel_ratio"] = max(sent_novel_ratios[:i])
        else:
            f["max_prev_novel_ratio"] = 0

        streak = 0
        for j in range(i, -1, -1):
            if sent_novel_ratios[j] > 0.3:
                streak += 1
            else:
                break
        f["high_novel_streak"] = streak

        window = 3
        window_novel = []
        for j in range(max(0, i - window), min(n_sents, i + window + 1)):
            if j == i:
                continue
            window_novel.append(sent_novel_ratios[j])
        f["novel_vs_window"] = f["novel_token_ratio"] - (np.mean(window_novel) if window_novel else 0)

        if i > 0:
            f["prev_prompt_pattern_count"] = sum(
                1 for p in PROMPT_PATTERNS if re.search(p, sentences[i - 1], re.IGNORECASE)
            )
        else:
            f["prev_prompt_pattern_count"] = 0

        # NEW: Cross-sentence lexical features
        if i > 0:
            prev_set = sent_token_sets[i - 1]
            f["overlap_with_prev_sent"] = len(sent_set & prev_set) / max(len(sent_set), 1)
        else:
            f["overlap_with_prev_sent"] = 0

        if i < n_sents - 1:
            next_set = sent_token_sets[i + 1]
            f["overlap_with_next_sent"] = len(sent_set & next_set) / max(len(sent_set), 1)
        else:
            f["overlap_with_next_sent"] = 0

        # Topic shift: how different is this sentence from the doc average novel ratio
        doc_mean_novel = np.mean(sent_novel_ratios) if sent_novel_ratios else 0
        doc_std_novel = np.std(sent_novel_ratios) if len(sent_novel_ratios) > 1 else 0
        f["novel_ratio_zscore"] = (sent_novel_ratios[i] - doc_mean_novel) / max(doc_std_novel, 0.01)
        f["is_novel_outlier"] = int(abs(f["novel_ratio_zscore"]) > 2.0)

        # Coherence: avg overlap with surrounding ±2 sentences
        neighbor_overlaps = []
        for j in range(max(0, i - 2), min(n_sents, i + 3)):
            if j == i:
                continue
            ov = len(sent_set & sent_token_sets[j]) / max(len(sent_set), 1)
            neighbor_overlaps.append(ov)
        f["neighbor_coherence"] = np.mean(neighbor_overlaps) if neighbor_overlaps else 0

        # Transition pattern: does novel ratio spike at this sentence?
        f["novel_spike"] = int(
            sent_novel_ratios[i] > 0.4 and
            (i == 0 or sent_novel_ratios[i] - sent_novel_ratios[i - 1] > 0.2)
        )

        features_list.append(f)

    return features_list


# ============================================================================
# Embedding similarity computation
# ============================================================================

def compute_embedding_features(docs: list[dict], embed_model, chunk_size: int = 500) -> list[dict]:
    """Compute embedding-based features in memory-efficient chunks.

    Processes documents in chunks to avoid OOM when encoding hundreds of thousands
    of sentences simultaneously.

    Returns a list of dicts (one per sentence across all docs) with keys:
        - embedding_sim_to_source: cosine sim to full source
        - max_source_sent_embedding_sim: max cosine sim to any source sentence
        - mean_source_sent_embedding_sim: mean cosine sim to source sentences
        - embedding_sim_rank_in_doc: rank of sim within document (0=highest)
    """
    total_sents = sum(len(d["sentences"]) for d in docs)
    log.info("  Processing %d docs (%d sentences) in chunks of %d docs...",
             len(docs), total_sents, chunk_size)

    results = []
    for chunk_start in range(0, len(docs), chunk_size):
        chunk_docs = docs[chunk_start:chunk_start + chunk_size]
        chunk_end = min(chunk_start + chunk_size, len(docs))
        log.info("  Chunk %d-%d/%d...", chunk_start, chunk_end, len(docs))

        # Collect texts for this chunk
        chunk_sources = []
        chunk_source_sents = []
        chunk_simp_sents = []
        source_sent_ranges = []
        doc_sent_ranges = []

        for doc in chunk_docs:
            chunk_sources.append(doc["source"][:2000])

            src_sents = split_into_sentences_simple(doc["source"])
            s_start = len(chunk_source_sents)
            chunk_source_sents.extend(src_sents)
            source_sent_ranges.append((s_start, len(chunk_source_sents)))

            d_start = len(chunk_simp_sents)
            chunk_simp_sents.extend(doc["sentences"])
            doc_sent_ranges.append((d_start, len(chunk_simp_sents)))

        # Encode this chunk
        src_embs = embed_model.encode(chunk_sources, batch_size=64, show_progress_bar=False,
                                      normalize_embeddings=True)
        src_sent_embs = embed_model.encode(chunk_source_sents, batch_size=128,
                                           show_progress_bar=False, normalize_embeddings=True)
        simp_embs = embed_model.encode(chunk_simp_sents, batch_size=128,
                                       show_progress_bar=False, normalize_embeddings=True)

        # Compute features for this chunk
        chunk_results = []
        for doc_idx in range(len(chunk_docs)):
            d_start, d_end = doc_sent_ranges[doc_idx]
            s_start, s_end = source_sent_ranges[doc_idx]
            doc_src_emb = src_embs[doc_idx]
            doc_src_sent_embs = src_sent_embs[s_start:s_end]

            doc_sims = []
            for sent_idx in range(d_start, d_end):
                sent_emb = simp_embs[sent_idx]
                sim_full = float(np.dot(doc_src_emb, sent_emb))

                if len(doc_src_sent_embs) > 0:
                    sims_to_src_sents = doc_src_sent_embs @ sent_emb
                    max_src_sent_sim = float(np.max(sims_to_src_sents))
                    mean_src_sent_sim = float(np.mean(sims_to_src_sents))
                    min_src_sent_sim = float(np.min(sims_to_src_sents))
                    std_src_sent_sim = float(np.std(sims_to_src_sents))
                else:
                    max_src_sent_sim = sim_full
                    mean_src_sent_sim = sim_full
                    min_src_sent_sim = sim_full
                    std_src_sent_sim = 0.0

                doc_sims.append(sim_full)
                chunk_results.append({
                    "embedding_sim_to_source": sim_full,
                    "max_source_sent_embedding_sim": max_src_sent_sim,
                    "mean_source_sent_embedding_sim": mean_src_sent_sim,
                    "min_source_sent_embedding_sim": min_src_sent_sim,
                    "std_source_sent_embedding_sim": std_src_sent_sim,
                    "embedding_sim_gap": max_src_sent_sim - mean_src_sent_sim,
                })

            # Rank feature within document
            sorted_sims = sorted(doc_sims, reverse=True)
            base_idx = len(chunk_results) - len(doc_sims)
            for j in range(len(doc_sims)):
                rank = sorted_sims.index(doc_sims[j]) / max(len(doc_sims) - 1, 1)
                chunk_results[base_idx + j]["embedding_sim_rank_in_doc"] = rank

        results.extend(chunk_results)

    mean_sim = np.mean([r["embedding_sim_to_source"] for r in results])
    mean_max = np.mean([r["max_source_sent_embedding_sim"] for r in results])
    log.info("  Mean source sim: %.3f, Mean max source-sent sim: %.3f", mean_sim, mean_max)

    return results


# ============================================================================
# NLI scoring
# ============================================================================

def compute_nli_features(docs: list[dict], nli_model) -> list[dict]:
    """Compute NLI entailment/contradiction scores.

    Returns list of dicts with keys: nli_entailment, nli_contradiction
    """
    pairs = []
    for doc in docs:
        src = doc["source"][:1500]
        for sent in doc["sentences"]:
            pairs.append((src, sent))

    log.info("  NLI scoring %d pairs...", len(pairs))
    batch_size = 128
    all_scores = []
    for start in tqdm(range(0, len(pairs), batch_size), desc="NLI"):
        batch = pairs[start:start + batch_size]
        scores = nli_model.predict(batch)
        if isinstance(scores, np.ndarray) and scores.ndim == 2:
            for row in scores:
                all_scores.append({
                    "nli_entailment": float(row[-1]),
                    "nli_contradiction": float(row[0]),
                })
        else:
            for s in scores:
                all_scores.append({
                    "nli_entailment": float(s),
                    "nli_contradiction": 0.0,
                })

    mean_ent = np.mean([s["nli_entailment"] for s in all_scores])
    mean_con = np.mean([s["nli_contradiction"] for s in all_scores])
    log.info("  Mean entailment: %.3f, Mean contradiction: %.3f", mean_ent, mean_con)

    return all_scores


# ============================================================================
# Dataset builder
# ============================================================================

LABELS = ["None", "LEAKED_INSTRUCTIONS", "UNGROUNDED_INJECTION",
          "GENERATION_FAILURE", "REPETITIVE_CONTENT", "GROUNDED_OVERGENERATION"]
LABEL2IDX = {l: i for i, l in enumerate(LABELS)}


def build_dataset(docs: list[dict],
                  embedding_features: Optional[list[dict]] = None,
                  nli_features: Optional[list[dict]] = None):
    """Build feature DataFrame from documents.

    Returns DataFrame with features, doc_id column, and label column (if labels present).
    """
    import pandas as pd

    all_features = []
    all_labels = []
    all_doc_ids = []
    idx = 0

    for doc in tqdm(docs, desc="Building features"):
        features = extract_features_for_doc(doc)

        for i, f in enumerate(features):
            if embedding_features is not None:
                f.update(embedding_features[idx])
            if nli_features is not None:
                f.update(nli_features[idx])
            idx += 1

            all_features.append(f)
            if "labels" in doc:
                all_labels.append(LABEL2IDX.get(doc["labels"][i], 0))
            all_doc_ids.append(doc["id"])

    df = pd.DataFrame(all_features)
    df["doc_id"] = all_doc_ids
    if all_labels:
        df["label"] = all_labels

    return df


==> anc/simpletext-clef2026/task2/llm_grounding.py <==
"""Run LLM grounding classifiers on all sentences.

For each sentence, asks 3 LLMs whether it is fully grounded in the source.
Caches results to avoid re-processing.

Usage:
    uv run python llm_grounding.py --split train
    uv run python llm_grounding.py --split dev
    uv run python llm_grounding.py --split test
"""

import asyncio
import json
import logging
import os
from pathlib import Path

import httpx

logging.basicConfig(level=logging.INFO, format="%(asctime)s %(levelname)s %(message)s")
log = logging.getLogger(__name__)

CACHE_DIR = Path("cache/llm_grounding")

SYSTEM_PROMPT = """You are evaluating whether a sentence from a simplified scientific abstract is fully grounded in the original source abstract.

A sentence is GROUNDED if all its factual claims, numbers, and assertions can be found in or directly inferred from the source.
A sentence is NOT GROUNDED if it introduces any information not present in the source, including:
- Facts, statistics, or percentages not in the source
- Causal claims not supported by the source
- Generalizations beyond what the source states
- Names, dates, or entities not mentioned in the source
- Editorial commentary or instructions (e.g., "Note:", "In summary,")

Respond with exactly one word: GROUNDED or HALLUCINATED"""

USER_TEMPLATE = "SOURCE ABSTRACT:\n{source}\n\nSENTENCE TO EVALUATE:\n{sentence}"


async def call_gemini(client, source, sentence, semaphore):
    api_key = os.environ.get("GEMINI_API_KEY", "")
    if not api_key:
        return None
    async with semaphore:
        for attempt in range(2):
            try:
                resp = await client.post(
                    f"https://generativelanguage.googleapis.com/v1beta/models/gemini-2.5-flash:generateContent?key={api_key}",
                    headers={"Content-Type": "application/json"},
                    json={
                        "systemInstruction": {"parts": [{"text": SYSTEM_PROMPT}]},
                        "contents": [{"parts": [{"text": USER_TEMPLATE.format(source=source[:3000], sentence=sentence)}]}],
                        "generationConfig": {"temperature": 0.0, "maxOutputTokens": 10},
                    },
                )
                if resp.status_code == 200:
                    data = resp.json()
                    try:
                        text = data["candidates"][0]["content"]["parts"][0]["text"].strip().upper()
                        return 1.0 if "HALLUC" in text else 0.0
                    except (KeyError, IndexError):
                        return None
                elif resp.status_code == 429:
                    await asyncio.sleep(2 ** attempt * 3)
                else:
                    return None
            except Exception:
                await asyncio.sleep(2 ** attempt)
    return None


async def call_openai(client, source, sentence, semaphore, model="gpt-4o-mini"):
    api_key = os.environ.get("OPENAI_API_KEY", "")
    if not api_key:
        return None
    async with semaphore:
        for attempt in range(2):
            try:
                resp = await client.post(
                    "https://api.openai.com/v1/chat/completions",
                    headers={"Authorization": f"Bearer {api_key}", "Content-Type": "application/json"},
                    json={
                        "model": model,
                        "max_tokens": 10,
                        "temperature": 0.0,
                        "messages": [
                            {"role": "system", "content": SYSTEM_PROMPT},
                            {"role": "user", "content": USER_TEMPLATE.format(source=source[:3000], sentence=sentence)},
                        ],
                    },
                )
                if resp.status_code == 200:
                    text = resp.json()["choices"][0]["message"]["content"].strip().upper()
                    return 1.0 if "HALLUC" in text else 0.0
                elif resp.status_code == 429:
                    await asyncio.sleep(2 ** attempt * 2)
                else:
                    return None
            except Exception:
                await asyncio.sleep(2 ** attempt)
    return None


async def call_deepseek(client, source, sentence, semaphore):
    api_key = os.environ.get("DEEPSEEK_API_KEY", "")
    if not api_key:
        return None
    async with semaphore:
        for attempt in range(2):
            try:
                resp = await client.post(
                    "https://api.deepseek.com/chat/completions",
                    headers={"Authorization": f"Bearer {api_key}", "Content-Type": "application/json"},
                    json={
                        "model": "deepseek-chat",
                        "max_tokens": 10,
                        "temperature": 0.0,
                        "messages": [
                            {"role": "system", "content": SYSTEM_PROMPT},
                            {"role": "user", "content": USER_TEMPLATE.format(source=source[:3000], sentence=sentence)},
                        ],
                    },
                )
                if resp.status_code == 200:
                    text = resp.json()["choices"][0]["message"]["content"].strip().upper()
                    return 1.0 if "HALLUC" in text else 0.0
                elif resp.status_code == 429:
                    await asyncio.sleep(2 ** attempt * 2)
                else:
                    return None
            except Exception:
                await asyncio.sleep(2 ** attempt)
    return None


async def classify_sentence(client, source, sentence, sems):
    results = await asyncio.gather(
        call_openai(client, source, sentence, sems["openai"]),
        call_deepseek(client, source, sentence, sems["deepseek"]),
    )
    return {"gpt4o_mini": results[0], "deepseek": results[1]}


async def run_split(split_name):
    CACHE_DIR.mkdir(parents=True, exist_ok=True)
    cache_path = CACHE_DIR / f"{split_name}.json"

    docs = json.load(open(f"{split_name}_data.json"))
    log.info("Loaded %d docs from %s_data.json", len(docs), split_name)

    cached = {}
    if cache_path.exists():
        cached = json.load(open(cache_path))
        log.info("Loaded %d cached results", len(cached))

    total_sents = sum(len(d["sentences"]) for d in docs)
    to_process = []
    for d in docs:
        for i, sent in enumerate(d["sentences"]):
            key = f"{d['id']}_{i}"
            if key not in cached:
                to_process.append((d["id"], i, d["source"], sent, key))

    log.info("Total sentences: %d, cached: %d, to process: %d",
             total_sents, len(cached), len(to_process))

    if not to_process:
        log.info("All cached!")
        return cached

    sems = {
        "gemini": asyncio.Semaphore(2),
        "openai": asyncio.Semaphore(20),
        "deepseek": asyncio.Semaphore(10),
    }

    async with httpx.AsyncClient(timeout=90) as client:
        batch_size = 30
        for i in range(0, len(to_process), batch_size):
            batch = to_process[i:i + batch_size]
            tasks = [classify_sentence(client, src, sent, sems)
                     for _, _, src, sent, _ in batch]
            results = await asyncio.gather(*tasks)

            for (_, _, _, _, key), result in zip(batch, results):
                cached[key] = result

            if (i + batch_size) % 300 == 0 or i + batch_size >= len(to_process):
                with open(cache_path, "w") as f:
                    json.dump(cached, f)

            done = min(i + batch_size, len(to_process))
            if done % 300 == 0 or done == len(to_process):
                log.info("  %d/%d done", done, len(to_process))

    with open(cache_path, "w") as f:
        json.dump(cached, f)
    log.info("Saved %d results to %s", len(cached), cache_path)
    return cached


def main():
    import argparse
    parser = argparse.ArgumentParser()
    parser.add_argument("--split", required=True, choices=["train", "dev", "test"])
    args = parser.parse_args()
    asyncio.run(run_split(args.split))


if __name__ == "__main__":
    main()


==> anc/simpletext-clef2026/task2/llm_grounding_v2.py <==
"""LLM grounding classifier v2 with precision-focused biomedical prompt.

Asks the LLM to identify specific unsupported claims with evidence,
distinguishing between hallucination types.

Usage:
    uv run python llm_grounding_v2.py --split dev --evaluate
    uv run python llm_grounding_v2.py --split test
"""

import asyncio
import json
import logging
import os
from pathlib import Path

import httpx

logging.basicConfig(level=logging.INFO, format="%(asctime)s %(levelname)s %(message)s")
log = logging.getLogger(__name__)

CACHE_DIR = Path("cache/llm_grounding_v2")

SYSTEM_PROMPT = """You are verifying whether a simplified sentence is fully supported by its source abstract.

The source is a Cochrane systematic review abstract. The sentence is from a simplified version of that abstract. Your job is to determine whether the sentence introduces any consequential information not supported by the source.

CHECK FOR THESE SPECIFIC ERROR TYPES (in order of severity):

1. FABRICATED NUMBERS: The sentence contains a specific number, percentage, confidence interval, p-value, odds ratio, risk ratio, or sample size that does not appear in the source in any form.
   Example: Source says "OR 1.52" but sentence says "OR 2.31"

2. WRONG DIRECTION: The sentence reverses the direction of an effect. Source says risk increased, sentence says decreased. Source says no significant difference, sentence says significant improvement.

3. UNSUPPORTED CERTAINTY: Source uses hedged language (may, might, suggests, limited evidence) but sentence states the claim as definitive fact.
   Example: Source says "may reduce symptoms" but sentence says "reduces symptoms"

4. UNSUPPORTED SCOPE: Source specifies a population, timeframe, or condition that the sentence drops or changes.
   Example: Source says "in adults over 65 with moderate symptoms" but sentence says "in patients"

5. CONFUSED ENTITIES: The sentence attributes a finding to the wrong intervention, comparison, or outcome.

6. INSERTED CONTENT: The sentence contains an entire claim, explanation, or elaboration with no basis in the source at all. This includes instructional text, meta-commentary, or prompt leakage.

IMPORTANT RULES:
- Paraphrasing is ALLOWED. The sentence does not need to match the source verbatim.
- Simplification is ALLOWED. Removing technical detail without changing meaning is fine.
- Rounding is ALLOWED. "23.7%" simplified to "about 24%" is fine.
- Only flag errors that would mislead a reader about the medical evidence.

RESPOND WITH EXACTLY ONE LINE:
- If the sentence is fully supported: SUPPORTED
- If not, state the error type and quote the specific unsupported claim:
  FABRICATED_NUMBER: "[quoted claim]" not found in source
  WRONG_DIRECTION: "[quoted claim]" contradicts source which says "[source quote]"
  UNSUPPORTED_CERTAINTY: "[quoted claim]" but source says "[hedged version]"
  UNSUPPORTED_SCOPE: "[quoted claim]" but source specifies "[qualifier]"
  CONFUSED_ENTITY: "[quoted claim]" but source attributes this to "[correct entity]"
  INSERTED_CONTENT: "[quoted claim]" has no basis in source"""

USER_TEMPLATE = """SOURCE ABSTRACT:
{source}

SENTENCE TO VERIFY:
{sentence}"""


def parse_response(text):
    if not text:
        return {"label": "SUPPORTED", "error_type": None, "evidence": None}
    text = text.strip()
    if text.startswith("SUPPORTED"):
        return {"label": "SUPPORTED", "error_type": None, "evidence": None}
    for error_type in ["FABRICATED_NUMBER", "WRONG_DIRECTION", "UNSUPPORTED_CERTAINTY",
                        "UNSUPPORTED_SCOPE", "CONFUSED_ENTITY", "INSERTED_CONTENT"]:
        if text.startswith(error_type):
            return {"label": "HALLUCINATED", "error_type": error_type, "evidence": text}
    if any(w in text.upper() for w in ["FABRICAT", "WRONG", "UNSUPPORT", "CONFUS", "INSERT", "NOT FOUND", "CONTRADICTS"]):
        return {"label": "HALLUCINATED", "error_type": "UNKNOWN", "evidence": text}
    return {"label": "SUPPORTED", "error_type": None, "evidence": text}


async def call_openai(client, source, sentence, semaphore, model="gpt-4o"):
    api_key = os.environ.get("OPENAI_API_KEY", "")
    if not api_key:
        return None
    async with semaphore:
        for attempt in range(2):
            try:
                resp = await client.post(
                    "https://api.openai.com/v1/chat/completions",
                    headers={"Authorization": f"Bearer {api_key}", "Content-Type": "application/json"},
                    json={
                        "model": model,
                        "max_tokens": 150,
                        "temperature": 0.0,
                        "messages": [
                            {"role": "system", "content": SYSTEM_PROMPT},
                            {"role": "user", "content": USER_TEMPLATE.format(
                                source=source[:4000], sentence=sentence)},
                        ],
                    },
                )
                if resp.status_code == 200:
                    text = resp.json()["choices"][0]["message"]["content"]
                    return parse_response(text)
                elif resp.status_code == 429:
                    await asyncio.sleep(2 ** attempt * 2)
                else:
                    return None
            except Exception:
                await asyncio.sleep(2 ** attempt)
    return None


async def run_split(split_name, model="gpt-4o"):
    CACHE_DIR.mkdir(parents=True, exist_ok=True)
    cache_path = CACHE_DIR / f"{split_name}_{model}.json"

    docs = json.load(open(f"{split_name}_data.json"))
    log.info("Loaded %d docs from %s_data.json", len(docs), split_name)

    cached = {}
    if cache_path.exists():
        cached = json.load(open(cache_path))
        log.info("Loaded %d cached results", len(cached))

    total_sents = sum(len(d["sentences"]) for d in docs)
    to_process = []
    for d in docs:
        for i, sent in enumerate(d["sentences"]):
            key = f"{d['id']}_{i}"
            if key not in cached:
                to_process.append((d["id"], i, d["source"], sent, key))

    log.info("Total: %d, cached: %d, to process: %d", total_sents, len(cached), len(to_process))

    if not to_process:
        return cached

    semaphore = asyncio.Semaphore(15 if "mini" in model else 8)

    async with httpx.AsyncClient(timeout=90) as client:
        batch_size = 25
        for i in range(0, len(to_process), batch_size):
            batch = to_process[i:i + batch_size]
            tasks = [call_openai(client, src, sent, semaphore, model)
                     for _, _, src, sent, _ in batch]
            results = await asyncio.gather(*tasks)

            for (_, _, _, _, key), result in zip(batch, results):
                if result is not None:
                    cached[key] = result

            if (i + batch_size) % 250 == 0 or i + batch_size >= len(to_process):
                with open(cache_path, "w") as f:
                    json.dump(cached, f)
                done = min(i + batch_size, len(to_process))
                halluc = sum(1 for v in cached.values() if v.get("label") == "HALLUCINATED")
                log.info("  %d/%d done, %d hallucinated (%.1f%%)",
                         done, len(to_process), halluc, halluc / max(len(cached), 1) * 100)

    with open(cache_path, "w") as f:
        json.dump(cached, f)
    return cached


def evaluate(split_name, model="gpt-4o"):
    cache_path = CACHE_DIR / f"{split_name}_{model}.json"
    if not cache_path.exists():
        log.info("No cache for %s_%s", split_name, model)
        return

    cached = json.load(open(cache_path))
    docs = json.load(open(f"{split_name}_data.json"))

    from sklearn.metrics import f1_score, precision_score, recall_score, confusion_matrix
    from collections import Counter
    import numpy as np

    preds, gt = [], []
    error_types = Counter()
    for d in docs:
        for i, label in enumerate(d.get("labels", ["None"] * len(d["sentences"]))):
            key = f"{d['id']}_{i}"
            entry = cached.get(key, {"label": "SUPPORTED"})
            pred = 1 if entry.get("label") == "HALLUCINATED" else 0
            true = 0 if label == "None" else 1
            preds.append(pred)
            gt.append(true)
            if pred == 1:
                error_types[entry.get("error_type", "UNKNOWN")] += 1

    preds = np.array(preds)
    gt = np.array(gt)

    tn, fp, fn, tp = confusion_matrix(gt, preds).ravel()
    log.info("=== %s %s evaluation ===", split_name, model)
    log.info("TP=%d FP=%d FN=%d TN=%d", tp, fp, fn, tn)
    log.info("Precision: %.3f", tp / max(tp + fp, 1))
    log.info("Recall:    %.3f", tp / max(tp + fn, 1))
    log.info("F1:        %.3f", f1_score(gt, preds))
    log.info("Halluc rate: %.1f%% (true: %.1f%%)", preds.mean() * 100, gt.mean() * 100)
    log.info("Error types: %s", dict(error_types.most_common()))

    doc_ids = [d["id"] for d in docs for _ in d["sentences"]]
    gt_doc = {d["id"]: int(any(l != "None" for l in d.get("labels", []))) for d in docs}

    import pandas as pd
    df = pd.DataFrame({"doc_id": doc_ids[:len(preds)], "pred": preds})
    dp = {did: int(g["pred"].max() > 0) for did, g in df.groupby("doc_id")}
    y_t = [gt_doc[d] for d in gt_doc]
    y_p = [dp.get(d, 0) for d in gt_doc]
    log.info("Doc F1: %.4f", f1_score(y_t, y_p))


def main():
    import argparse
    parser = argparse.ArgumentParser()
    parser.add_argument("--split", required=True, choices=["train", "dev", "test"])
    parser.add_argument("--model", default="gpt-4o")
    parser.add_argument("--evaluate", action="store_true")
    args = parser.parse_args()

    asyncio.run(run_split(args.split, args.model))
    if args.evaluate:
        evaluate(args.split, args.model)


if __name__ == "__main__":
    main()


==> anc/simpletext-clef2026/task2/main.py <==
"""
SimpleText Task 2 v5: Main entry point.

Runs the full pipeline: train → predict → generate submissions.

Usage:
    uv run python main.py                    # full pipeline (embed + NLI)
    uv run python main.py --no-nli           # skip NLI (faster)
    uv run python main.py --predict-only     # skip training, just predict
    uv run python main.py --no-nli --no-embed  # CPU-only, no neural features
"""

import argparse
import logging

logging.basicConfig(level=logging.INFO, format="%(asctime)s %(levelname)s %(message)s")
log = logging.getLogger(__name__)


def main():
    parser = argparse.ArgumentParser(description="SimpleText Task 2 v5 pipeline")
    parser.add_argument("--no-nli", action="store_true", help="Skip NLI cross-encoder")
    parser.add_argument("--no-embed", action="store_true", help="Skip embedding similarity")
    parser.add_argument("--predict-only", action="store_true", help="Skip training, run inference only")
    args = parser.parse_args()

    use_embed = not args.no_embed
    use_nli = not args.no_nli

    if not args.predict_only:
        log.info("=" * 60)
        log.info("  PHASE 1: TRAINING")
        log.info("=" * 60)
        from train import run_training
        artifacts = run_training(use_embed=use_embed, use_nli=use_nli)
        log.info("\nTraining complete. Artifacts saved to models_v5/")

    log.info("\n" + "=" * 60)
    log.info("  PHASE 2: INFERENCE + SUBMISSIONS")
    log.info("=" * 60)
    from predict import run_inference
    run_inference(use_embed=use_embed, use_nli=use_nli)

    log.info("\n" + "=" * 60)
    log.info("  DONE")
    log.info("=" * 60)
    log.info("Submission files are in submissions_v5/")
    log.info("To submit to Codabench, upload the .zip files:")
    log.info("  Task 2.1: submissions_v5/writerslogic_Task21b_v4_strong.zip")
    log.info("  Task 2.2: submissions_v5/writerslogic_Task22b_v4_strong.zip")
    log.info("  Task 2.1 (fast): submissions_v5/writerslogic_Task21b_v4_fast.zip")
    log.info("  Task 2.2 (fast): submissions_v5/writerslogic_Task22b_v4_fast.zip")


if __name__ == "__main__":
    main()


==> anc/simpletext-clef2026/task2/modal_finetune_deberta.py <==
"""Fine-tune DeBERTa-v3-large for hallucination detection on Modal GPU.

NLI-style: source is premise, sentence is hypothesis.
Returns dev and test probabilities for blending with LightGBM.

Usage:
    uv run modal run --detach modal_finetune_deberta.py
"""

import modal
import logging

log = logging.getLogger(__name__)

app = modal.App("simpletext-deberta")

image = (
    modal.Image.debian_slim(python_version="3.11")
    .pip_install(
        "torch>=2.0",
        "transformers>=4.40",
        "accelerate",
        "scikit-learn",
        "numpy",
        "tqdm",
        "tiktoken",
        "sentencepiece",
        "protobuf",
    )
)


@app.function(
    image=image,
    gpu="A100",
    timeout=36000,
)
def train_and_predict(
    train_data: list[dict],
    dev_data: list[dict],
    test_data: list[dict],
) -> dict:
    import numpy as np
    import torch
    import torch.nn as nn
    from torch.utils.data import Dataset, DataLoader
    from transformers import AutoTokenizer, AutoModelForSequenceClassification, get_linear_schedule_with_warmup
    from sklearn.metrics import f1_score
    from tqdm import tqdm
    import logging

    logging.basicConfig(level=logging.INFO, format="%(asctime)s %(message)s")
    log = logging.getLogger(__name__)

    device = torch.device("cuda")
    MODEL_NAME = "microsoft/deberta-v3-base"
    MAX_LEN = 512
    BATCH_SIZE = 32
    GRAD_ACCUM = 1
    EPOCHS = 3
    LR = 2e-5
    SEEDS = [42]

    log.info("Device: %s, GPU: %s", device, torch.cuda.get_device_name(0))
    log.info("Train: %d, Dev: %d, Test: %d", len(train_data), len(dev_data), len(test_data))

    tokenizer = AutoTokenizer.from_pretrained(MODEL_NAME)

    class NLIDataset(Dataset):
        def __init__(self, records, has_labels=True):
            self.records = records
            self.has_labels = has_labels

        def __len__(self):
            return len(self.records)

        def __getitem__(self, idx):
            r = self.records[idx]
            enc = tokenizer(
                r["source"][:2000],
                r["sentence"],
                max_length=MAX_LEN,
                padding="max_length",
                truncation=True,
                return_tensors="pt",
            )
            item = {
                "input_ids": enc["input_ids"].squeeze(0),
                "attention_mask": enc["attention_mask"].squeeze(0),
            }
            if self.has_labels:
                item["label"] = torch.tensor(r["label"], dtype=torch.long)
            return item

    train_ds = NLIDataset(train_data)
    dev_ds = NLIDataset(dev_data)
    test_ds = NLIDataset(test_data, has_labels=False)

    train_loader = DataLoader(train_ds, batch_size=BATCH_SIZE, shuffle=True,
                              num_workers=4, pin_memory=True)
    dev_loader = DataLoader(dev_ds, batch_size=BATCH_SIZE * 4, shuffle=False,
                            num_workers=4, pin_memory=True)
    test_loader = DataLoader(test_ds, batch_size=BATCH_SIZE * 4, shuffle=False,
                             num_workers=4, pin_memory=True)

    all_dev_probs = []
    all_test_probs = []

    for seed in SEEDS:
        log.info("=== Seed %d ===", seed)
        torch.manual_seed(seed)
        np.random.seed(seed)

        model = AutoModelForSequenceClassification.from_pretrained(
            MODEL_NAME, num_labels=2, torch_dtype=torch.float32)
        model.to(device)

        optimizer = torch.optim.AdamW(model.parameters(), lr=LR, weight_decay=0.01)
        total_steps = (len(train_loader) // GRAD_ACCUM) * EPOCHS
        scheduler = get_linear_schedule_with_warmup(
            optimizer, int(total_steps * 0.1), total_steps)

        best_f1 = -1
        best_state = {k: v.cpu().clone() for k, v in model.state_dict().items()}

        pos_count = sum(1 for r in train_data if r["label"] == 1)
        neg_count = len(train_data) - pos_count
        pos_weight_val = neg_count / max(pos_count, 1)
        loss_fn = nn.CrossEntropyLoss(weight=torch.tensor([1.0, pos_weight_val], device=device))
        log.info("  Class weights: neg=1.0 pos=%.2f", pos_weight_val)

        for epoch in range(EPOCHS):
            model.train()
            total_loss = 0
            optimizer.zero_grad()
            for step, batch in enumerate(tqdm(train_loader, desc=f"Epoch {epoch+1}")):
                ids = batch["input_ids"].to(device)
                mask = batch["attention_mask"].to(device)
                labels = batch["label"].to(device)

                outputs = model(input_ids=ids, attention_mask=mask)
                raw_loss = loss_fn(outputs.logits.float(), labels)
                loss = raw_loss / GRAD_ACCUM
                loss.backward()
                total_loss += raw_loss.item()

                if (step + 1) % GRAD_ACCUM == 0:
                    torch.nn.utils.clip_grad_norm_(model.parameters(), 1.0)
                    optimizer.step()
                    scheduler.step()
                    optimizer.zero_grad()

            model.eval()
            dev_probs, dev_labels = [], []
            with torch.no_grad():
                for batch in dev_loader:
                    ids = batch["input_ids"].to(device)
                    mask = batch["attention_mask"].to(device)
                    logits = model(input_ids=ids, attention_mask=mask).logits
                    probs = torch.softmax(logits.float(), dim=1)[:, 1].cpu().numpy()
                    dev_probs.extend(probs)
                    dev_labels.extend(batch["label"].numpy())

            dev_probs_arr = np.array(dev_probs)
            dev_labels_arr = np.array(dev_labels)

            best_t, f1 = 0.5, 0
            for t in np.linspace(0.1, 0.9, 200):
                f = f1_score(dev_labels_arr, (dev_probs_arr > t).astype(int))
                if f > f1:
                    f1, best_t = f, t

            log.info("  Epoch %d: loss=%.4f dev_F1=%.4f t=%.3f",
                     epoch + 1, total_loss / len(train_loader), f1, best_t)

            if f1 > best_f1:
                best_f1 = f1
                best_state = {k: v.cpu().clone() for k, v in model.state_dict().items()}

        log.info("  Best F1: %.4f", best_f1)

        model.load_state_dict(best_state)
        model.to(device)
        model.eval()

        dev_probs = []
        with torch.no_grad():
            for batch in dev_loader:
                ids = batch["input_ids"].to(device)
                mask = batch["attention_mask"].to(device)
                logits = model(input_ids=ids, attention_mask=mask).logits
                probs = torch.softmax(logits.float(), dim=1)[:, 1].cpu().numpy()
                dev_probs.extend(probs)
        all_dev_probs.append(dev_probs)

        test_probs = []
        with torch.no_grad():
            for batch in tqdm(test_loader, desc="Test"):
                ids = batch["input_ids"].to(device)
                mask = batch["attention_mask"].to(device)
                logits = model(input_ids=ids, attention_mask=mask).logits
                probs = torch.softmax(logits.float(), dim=1)[:, 1].cpu().numpy()
                test_probs.extend(probs)
        all_test_probs.append(test_probs)

        del model
        torch.cuda.empty_cache()

    ens_dev = np.mean(all_dev_probs, axis=0)
    ens_test = np.mean(all_test_probs, axis=0)

    y_dev = np.array([r["label"] for r in dev_data])
    best_t, best_f1 = 0.5, 0
    for t in np.linspace(0.1, 0.9, 200):
        f1 = f1_score(y_dev, (ens_dev > t).astype(int))
        if f1 > best_f1:
            best_f1 = f1
            best_t = t

    log.info("=== Ensemble: dev sent F1=%.4f t=%.3f ===", best_f1, best_t)

    return {
        "dev_probs": ens_dev.tolist(),
        "test_probs": ens_test.tolist(),
        "best_threshold": best_t,
        "best_dev_f1": best_f1,
    }


@app.local_entrypoint()
def main():
    import json
    import numpy as np
    from pathlib import Path
    import logging

    logging.basicConfig(level=logging.INFO, format="%(asctime)s %(message)s")
    log = logging.getLogger(__name__)

    log.info("Loading data...")
    train_docs = json.load(open("train_data.json"))
    dev_docs = json.load(open("dev_data.json"))
    test_docs = json.load(open("test_data.json"))

    def flatten(docs, has_labels=True):
        records = []
        for d in docs:
            source = d["source"]
            for i, sent in enumerate(d["sentences"]):
                r = {"source": source, "sentence": sent, "doc_id": d["id"], "sent_idx": i}
                if has_labels:
                    r["label"] = 0 if d["labels"][i] == "None" else 1
                records.append(r)
        return records

    train_flat = flatten(train_docs)
    dev_flat = flatten(dev_docs)
    test_flat = flatten(test_docs, has_labels=False)

    log.info("Train: %d, Dev: %d, Test: %d", len(train_flat), len(dev_flat), len(test_flat))
    log.info("Submitting to Modal GPU...")

    result = train_and_predict.remote(train_flat, dev_flat, test_flat)

    log.info("Dev sent F1: %.4f, threshold: %.3f",
             result["best_dev_f1"], result["best_threshold"])

    Path("cache").mkdir(exist_ok=True)
    np.save("cache/deberta_dev_probs.npy", np.array(result["dev_probs"]))
    np.save("cache/deberta_test_probs.npy", np.array(result["test_probs"]))

    log.info("Saved probabilities to cache/deberta_dev_probs.npy and cache/deberta_test_probs.npy")

    dev_probs = np.array(result["dev_probs"])
    y_dev = np.array([0 if d["labels"][i] == "None" else 1
                      for d in dev_docs for i in range(len(d["sentences"]))])

    from sklearn.metrics import f1_score
    doc_ids = [d["id"] for d in dev_docs for _ in d["sentences"]]
    gt_doc = {d["id"]: int(any(l != "None" for l in d["labels"])) for d in dev_docs}

    import pandas as pd
    for t in [0.3, 0.4, 0.5]:
        df = pd.DataFrame({"doc_id": doc_ids, "prob": dev_probs})
        dp = {did: int(g["prob"].max() > t) for did, g in df.groupby("doc_id")}
        y_t = [gt_doc[d] for d in gt_doc]
        y_p = [dp.get(d, 0) for d in gt_doc]
        f1 = f1_score(y_t, y_p)
        log.info("  DeBERTa doc F1 at t=%.2f: %.4f", t, f1)

    log.info("Done.")


==> anc/simpletext-clef2026/task2/modal_finetune_shidey.py <==
"""Fine-tune shidey/deberta-v3-mednli-scifact model on our training data.

Already trained for biomedical NLI/fact verification. We adapt it
to our specific hallucination detection task with 350K labeled examples.

Uses fp32 to avoid DeBERTa NaN issues.
Retrieves best source sentence as premise per candidate.

Usage:
    uv run modal run --detach modal_finetune_shidey.py
"""

import modal
import logging

log = logging.getLogger(__name__)

app = modal.App("simpletext-shidey")

image = (
    modal.Image.debian_slim(python_version="3.11")
    .pip_install(
        "torch>=2.0",
        "transformers>=4.40",
        "accelerate",
        "scikit-learn",
        "numpy",
        "tqdm",
        "tiktoken",
        "sentencepiece",
        "protobuf",
    )
)

vol = modal.Volume.from_name("simpletext-checkpoints", create_if_missing=True)
CHECKPOINT_DIR = "/checkpoints"


@app.function(
    image=image,
    gpu="A100-80GB",
    timeout=36000,
    memory=32768,
    volumes={CHECKPOINT_DIR: vol},
)
def train_and_predict(
    train_records: list[dict],
    dev_records: list[dict],
    test_records: list[dict],
) -> dict:
    import numpy as np
    import torch
    import torch.nn as nn
    from torch.utils.data import Dataset, DataLoader
    from transformers import AutoTokenizer, AutoModelForSequenceClassification, get_linear_schedule_with_warmup
    from sklearn.metrics import f1_score
    from tqdm import tqdm
    import logging

    logging.basicConfig(level=logging.INFO, format="%(asctime)s %(message)s")
    log = logging.getLogger(__name__)

    device = torch.device("cuda")
    MODEL_NAME = "MoritzLaurer/DeBERTa-v3-large-mnli-fever-anli-ling-wanli"
    MAX_LEN = 256
    BATCH_SIZE = 32
    GRAD_ACCUM = 1
    EPOCHS = 3
    LR = 5e-6

    log.info("Device: %s, GPU: %s", device, torch.cuda.get_device_name(0))
    log.info("Train: %d, Dev: %d, Test: %d", len(train_records), len(dev_records), len(test_records))

    tokenizer = AutoTokenizer.from_pretrained(MODEL_NAME)

    class NLIDataset(Dataset):
        def __init__(self, records, has_labels=True):
            self.records = records
            self.has_labels = has_labels

        def __len__(self):
            return len(self.records)

        def __getitem__(self, idx):
            r = self.records[idx]
            enc = tokenizer(
                r["premise"],
                r["hypothesis"],
                max_length=MAX_LEN,
                padding="max_length",
                truncation=True,
                return_tensors="pt",
            )
            item = {
                "input_ids": enc["input_ids"].squeeze(0),
                "attention_mask": enc["attention_mask"].squeeze(0),
            }
            if self.has_labels:
                item["label"] = torch.tensor(r["label"], dtype=torch.long)
            return item

    train_ds = NLIDataset(train_records)
    dev_ds = NLIDataset(dev_records)
    test_ds = NLIDataset(test_records, has_labels=False)

    train_loader = DataLoader(train_ds, batch_size=BATCH_SIZE, shuffle=True,
                              num_workers=4, pin_memory=True)
    dev_loader = DataLoader(dev_ds, batch_size=BATCH_SIZE * 4, shuffle=False,
                            num_workers=4, pin_memory=True)
    test_loader = DataLoader(test_ds, batch_size=BATCH_SIZE * 4, shuffle=False,
                             num_workers=4, pin_memory=True)

    log.info("Loading model %s in fp32...", MODEL_NAME)
    model = AutoModelForSequenceClassification.from_pretrained(
        MODEL_NAME, num_labels=2, ignore_mismatched_sizes=True,
        torch_dtype=torch.float32)
    model.to(device)

    pos_count = sum(1 for r in train_records if r["label"] == 1)
    neg_count = len(train_records) - pos_count
    pos_weight_val = neg_count / max(pos_count, 1)
    loss_fn = nn.CrossEntropyLoss(
        weight=torch.tensor([1.0, min(pos_weight_val, 10.0)], device=device))
    log.info("Class weights: neg=1.0 pos=%.2f (capped at 10)", min(pos_weight_val, 10.0))

    optimizer = torch.optim.AdamW(model.parameters(), lr=LR, weight_decay=0.01)
    total_steps = (len(train_loader) // GRAD_ACCUM) * EPOCHS
    scheduler = get_linear_schedule_with_warmup(
        optimizer, int(total_steps * 0.06), total_steps)

    best_f1 = -1
    best_state = {k: v.cpu().clone() for k, v in model.state_dict().items()}

    import os as _os
    ckpt_path = _os.path.join(CHECKPOINT_DIR, "latest.pt")
    start_epoch = 0
    start_step = 0
    if _os.path.exists(ckpt_path):
        log.info("Resuming from checkpoint %s", ckpt_path)
        ckpt = torch.load(ckpt_path, map_location=device)
        model.load_state_dict(ckpt["model"])
        optimizer.load_state_dict(ckpt["optimizer"])
        scheduler.load_state_dict(ckpt["scheduler"])
        start_epoch = ckpt.get("epoch", 0)
        start_step = ckpt.get("step", 0)
        log.info("Resumed at epoch %d step %d", start_epoch, start_step)

    for epoch in range(start_epoch, EPOCHS):
        model.train()
        total_loss = 0
        optimizer.zero_grad()

        skip_to = start_step if epoch == start_epoch else 0

        for step, batch in enumerate(tqdm(train_loader, desc=f"Epoch {epoch+1}",
                                          initial=skip_to, total=len(train_loader))):
            if step < skip_to:
                continue

            ids = batch["input_ids"].to(device)
            mask = batch["attention_mask"].to(device)
            labels = batch["label"].to(device)

            outputs = model(input_ids=ids, attention_mask=mask)
            raw_loss = loss_fn(outputs.logits.float(), labels)
            loss = raw_loss / GRAD_ACCUM
            loss.backward()
            total_loss += raw_loss.item()

            if (step + 1) % GRAD_ACCUM == 0:
                torch.nn.utils.clip_grad_norm_(model.parameters(), 1.0)
                optimizer.step()
                scheduler.step()
                optimizer.zero_grad()

            if (step + 1) % 1000 == 0:
                torch.save({
                    "model": model.state_dict(),
                    "optimizer": optimizer.state_dict(),
                    "scheduler": scheduler.state_dict(),
                    "epoch": epoch,
                    "step": step + 1,
                }, ckpt_path)
                vol.commit()
                log.info("  Checkpoint saved at epoch %d step %d", epoch, step + 1)

        avg_loss = total_loss / max(len(train_loader) - skip_to, 1)

        torch.save({
            "model": model.state_dict(),
            "optimizer": optimizer.state_dict(),
            "scheduler": scheduler.state_dict(),
            "epoch": epoch + 1,
            "step": 0,
        }, ckpt_path)
        vol.commit()
        log.info("  End of epoch %d checkpoint saved", epoch + 1)

        model.eval()
        dev_probs, dev_labels = [], []
        with torch.no_grad():
            for batch in dev_loader:
                ids = batch["input_ids"].to(device)
                mask = batch["attention_mask"].to(device)
                logits = model(input_ids=ids, attention_mask=mask).logits
                probs = torch.softmax(logits.float(), dim=1)[:, 1].cpu().numpy()
                dev_probs.extend(probs)
                dev_labels.extend(batch["label"].numpy())

        dev_probs_arr = np.array(dev_probs)
        dev_labels_arr = np.array(dev_labels)

        best_t, f1 = 0.5, 0
        for t in np.linspace(0.1, 0.9, 200):
            f = f1_score(dev_labels_arr, (dev_probs_arr > t).astype(int))
            if f > f1:
                f1, best_t = f, t

        log.info("  Epoch %d: loss=%.4f dev_sent_F1=%.4f t=%.3f",
                 epoch + 1, avg_loss, f1, best_t)

        if f1 > best_f1:
            best_f1 = f1
            best_state = {k: v.cpu().clone() for k, v in model.state_dict().items()}
            log.info("  New best! Saved state.")

    log.info("Best dev sent F1: %.4f", best_f1)

    model.load_state_dict(best_state)
    model.to(device)
    model.eval()

    dev_probs = []
    with torch.no_grad():
        for batch in tqdm(dev_loader, desc="Dev predict"):
            ids = batch["input_ids"].to(device)
            mask = batch["attention_mask"].to(device)
            logits = model(input_ids=ids, attention_mask=mask).logits
            probs = torch.softmax(logits.float(), dim=1)[:, 1].cpu().numpy()
            dev_probs.extend(probs)

    test_probs = []
    with torch.no_grad():
        for batch in tqdm(test_loader, desc="Test predict"):
            ids = batch["input_ids"].to(device)
            mask = batch["attention_mask"].to(device)
            logits = model(input_ids=ids, attention_mask=mask).logits
            probs = torch.softmax(logits.float(), dim=1)[:, 1].cpu().numpy()
            test_probs.extend(probs)

    return {
        "dev_probs": np.array(dev_probs).tolist(),
        "test_probs": np.array(test_probs).tolist(),
        "best_dev_f1": best_f1,
    }


@app.local_entrypoint()
def main():
    import json
    import re
    import numpy as np
    from pathlib import Path
    import logging

    logging.basicConfig(level=logging.INFO, format="%(asctime)s %(message)s")
    log = logging.getLogger(__name__)

    def split_source_sentences(source):
        parts = re.split(r'(?<=[.!?])\s+(?=[A-Z])', source)
        return [p.strip() for p in parts if p.strip()]

    def build_records(docs, has_labels=True):
        records = []
        for d in docs:
            source_sents = split_source_sentences(d["source"])
            for i, sent in enumerate(d["sentences"]):
                best_premise = d["source"][:1500]
                if source_sents:
                    sent_set = set(sent.lower().split())
                    best_overlap = 0
                    for src_sent in source_sents:
                        src_set = set(src_sent.lower().split())
                        overlap = len(sent_set & src_set) / max(len(sent_set), 1)
                        if overlap > best_overlap:
                            best_overlap = overlap
                            best_premise = src_sent

                r = {"premise": best_premise, "hypothesis": sent}
                if has_labels:
                    r["label"] = 0 if d["labels"][i] == "None" else 1
                records.append(r)
        return records

    log.info("Loading data...")
    train_docs = json.load(open("train_data.json"))
    dev_docs = json.load(open("dev_data.json"))
    test_docs = json.load(open("test_data.json"))

    train_records = build_records(train_docs)
    dev_records = build_records(dev_docs)
    test_records = build_records(test_docs, has_labels=False)

    log.info("Train: %d, Dev: %d, Test: %d", len(train_records), len(dev_records), len(test_records))

    log.info("Submitting to Modal GPU...")
    result = train_and_predict.remote(train_records, dev_records, test_records)

    log.info("Best dev sent F1: %.4f", result["best_dev_f1"])

    Path("cache").mkdir(exist_ok=True)
    np.save("cache/shidey_dev_probs.npy", np.array(result["dev_probs"]))
    np.save("cache/shidey_test_probs.npy", np.array(result["test_probs"]))
    log.info("Saved to cache/shidey_dev_probs.npy and cache/shidey_test_probs.npy")

    from sklearn.metrics import f1_score
    import pandas as pd

    dev_probs = np.array(result["dev_probs"])
    y_dev = np.array([0 if d["labels"][i] == "None" else 1
                      for d in dev_docs for i in range(len(d["sentences"]))])
    doc_ids = [d["id"] for d in dev_docs for _ in d["sentences"]]
    gt_doc = {d["id"]: int(any(l != "None" for l in d["labels"])) for d in dev_docs}

    for t in [0.3, 0.4, 0.5]:
        df = pd.DataFrame({"doc_id": doc_ids, "prob": dev_probs})
        dp = {did: int(g["prob"].max() > t) for did, g in df.groupby("doc_id")}
        y_t = [gt_doc[d] for d in gt_doc]
        y_p = [dp.get(d, 0) for d in gt_doc]
        f1 = f1_score(y_t, y_p)
        log.info("  Doc F1 at t=%.2f: %.4f", t, f1)

    log.info("Done.")


==> anc/simpletext-clef2026/task2/modal_nli_inference.py <==
"""Run NLI inference using shidey/deberta-v3-mednli-scifact model on Modal.

Generates entailment/neutral/contradiction scores for all sentences.
No training needed -- uses pretrained checkpoint directly.

Usage:
    uv run modal run --detach modal_nli_inference.py
"""

import modal
import logging

log = logging.getLogger(__name__)

app = modal.App("simpletext-nli")

image = (
    modal.Image.debian_slim(python_version="3.11")
    .pip_install(
        "torch>=2.0",
        "transformers>=4.40",
        "accelerate",
        "numpy",
        "tqdm",
    )
)


@app.function(
    image=image,
    gpu="A100",
    timeout=7200,
)
def run_nli(records: list[dict], model_name: str) -> list[dict]:
    import numpy as np
    import torch
    from transformers import AutoTokenizer, AutoModelForSequenceClassification
    from tqdm import tqdm
    import logging

    logging.basicConfig(level=logging.INFO, format="%(asctime)s %(message)s")
    log = logging.getLogger(__name__)

    device = torch.device("cuda")
    log.info("Device: %s, GPU: %s", device, torch.cuda.get_device_name(0))
    log.info("Model: %s, Records: %d", model_name, len(records))

    tokenizer = AutoTokenizer.from_pretrained(model_name)
    model = AutoModelForSequenceClassification.from_pretrained(
        model_name, torch_dtype=torch.float32)
    model.to(device)
    model.eval()

    label_names = model.config.id2label
    log.info("Labels: %s", label_names)

    results = []
    batch_size = 64

    for start in tqdm(range(0, len(records), batch_size), desc="NLI"):
        batch = records[start:start + batch_size]
        premises = [r["premise"] for r in batch]
        hypotheses = [r["hypothesis"] for r in batch]

        enc = tokenizer(
            premises, hypotheses,
            max_length=512, truncation=True, padding=True,
            return_tensors="pt",
        )
        enc = {k: v.to(device) for k, v in enc.items()}

        with torch.no_grad():
            outputs = model(**enc)
            probs = torch.softmax(outputs.logits.float(), dim=1).cpu().numpy()

        for i, row in enumerate(probs):
            result = {}
            for j, label in label_names.items():
                result[label.lower()] = float(row[j])
            results.append(result)

    log.info("Processed %d records", len(results))
    return results


@app.local_entrypoint()
def main():
    import json
    import re
    import numpy as np
    from pathlib import Path
    import logging

    logging.basicConfig(level=logging.INFO, format="%(asctime)s %(message)s")
    log = logging.getLogger(__name__)

    MODEL_NAME = "MoritzLaurer/DeBERTa-v3-large-mnli-fever-anli-ling-wanli"

    def split_source_sentences(source):
        parts = re.split(r'(?<=[.!?])\s+(?=[A-Z])', source)
        return [p.strip() for p in parts if p.strip()]

    def build_records(docs):
        records = []
        for d in docs:
            source_sents = split_source_sentences(d["source"])
            for i, sent in enumerate(d["sentences"]):
                best_premise = d["source"][:1500]
                if source_sents:
                    sent_lower = sent.lower().split()
                    sent_set = set(sent_lower)
                    best_overlap = 0
                    for src_sent in source_sents:
                        src_set = set(src_sent.lower().split())
                        overlap = len(sent_set & src_set) / max(len(sent_set), 1)
                        if overlap > best_overlap:
                            best_overlap = overlap
                            best_premise = src_sent

                records.append({
                    "premise": best_premise,
                    "hypothesis": sent,
                    "doc_id": d["id"],
                    "sent_idx": i,
                })
        return records

    log.info("Loading data...")
    train_docs = json.load(open("train_data.json"))
    dev_docs = json.load(open("dev_data.json"))
    test_docs = json.load(open("test_data.json"))

    Path("cache").mkdir(exist_ok=True)

    for split_name, docs in [("train", train_docs), ("dev", dev_docs), ("test", test_docs)]:
        out_path = f"cache/nli_{split_name}_scores.npz"
        if Path(out_path).exists() and split_name != "train":
            log.info("Skipping %s (already cached)", split_name)
            continue

        records = build_records(docs)
        log.info("Running NLI on %s (%d records)...", split_name, len(records))
        results = run_nli.remote(records, MODEL_NAME)

        scores = {
            "entailment": [r.get("entailment", 0) for r in results],
            "neutral": [r.get("neutral", 0) for r in results],
            "contradiction": [r.get("contradiction", 0) for r in results],
        }
        np.savez(out_path, **scores)

        contra = np.array(scores["contradiction"])
        log.info("%s: contradiction mean=%.3f, >0.5: %d/%d (%.1f%%)",
                 split_name, contra.mean(), (contra > 0.5).sum(), len(contra),
                 (contra > 0.5).sum() / len(contra) * 100)

    log.info("Done.")


==> anc/simpletext-clef2026/task2/predict.py <==
"""
Inference and submission generation for SimpleText Task 2 v5.

Loads trained models, extracts features from test data, applies two-threshold
document aggregation, and generates submission files for both Task 2.1 and 2.2.

Produces four submission files:
- writerslogic_Task21b_v4_strong.json (full ensemble, binary)
- writerslogic_Task22b_v4_strong.json (full ensemble, multi-class)
- writerslogic_Task21b_v4_fast.json (light model, binary)
- writerslogic_Task22b_v4_fast.json (light model, multi-class)
"""

import json
import logging
import os
import pickle
import subprocess

import numpy as np
import pandas as pd
from tqdm import tqdm

from feature_extraction import (
    LABELS, build_dataset,
    compute_embedding_features, compute_nli_features,
)

logging.basicConfig(level=logging.INFO, format="%(asctime)s %(levelname)s %(message)s")
log = logging.getLogger(__name__)

MODEL_DIR = "models_v5"
SUBMISSION_DIR = "submissions_v5"


def load_artifacts():
    """Load all trained model artifacts."""
    path = os.path.join(MODEL_DIR, "artifacts.pkl")
    with open(path, "rb") as f:
        return pickle.load(f)


def predict_strong(test_df, artifacts):
    """Run full ensemble inference with meta-learner and calibration.

    Returns calibrated sentence-level binary probabilities and multiclass probabilities.
    """
    import xgboost as xgb

    feature_cols = artifacts["feature_cols"]
    X_test = test_df[feature_cols].values

    # LightGBM binary ensemble (5 seeds)
    bin_probs = np.mean([m.predict(X_test) for m in artifacts["bin_models"]], axis=0)

    # LightGBM multiclass ensemble (5 seeds)
    mc_probs = np.mean([m.predict(X_test) for m in artifacts["mc_models"]], axis=0)

    # XGBoost binary
    xgb_probs = artifacts["xgb_model"].predict(xgb.DMatrix(X_test))

    # Blend binary
    weights = artifacts["blend_weights"]
    blended_bin = weights["lgb"] * bin_probs + weights["xgb"] * xgb_probs

    # Meta-learner
    from train import build_meta_features
    meta_X = build_meta_features(blended_bin, mc_probs, test_df)
    meta_probs = artifacts["meta_model"].predict_proba(meta_X)[:, 1]

    # Apply calibrator if available, otherwise use raw meta probs
    calibrator = artifacts.get("calibrator")
    if calibrator is not None:
        calibrated = calibrator.predict(meta_probs)
    else:
        calibrated = meta_probs

    # Apply per-class offsets to multiclass
    offsets = artifacts["perclass_offsets"]
    mc_adjusted = mc_probs.copy()
    for cls in range(len(LABELS)):
        mc_adjusted[:, cls] += offsets[cls]

    return calibrated, mc_adjusted


def predict_light(test_df, artifacts):
    """Run light model inference (single LGB binary + multiclass)."""
    feature_cols = artifacts["feature_cols"]
    X_test = test_df[feature_cols].values

    bin_probs = artifacts["light_bin_model"].predict(X_test)
    mc_probs = artifacts["light_mc_model"].predict(X_test)

    return bin_probs, mc_probs


def aggregate_document_predictions(doc_probs, thresh_high, thresh_soft=None):
    """Apply two-threshold document aggregation.

    A document is positive if:
      max(sent_probs) > thresh_high  OR  mean(top_3_probs) > thresh_soft
    """
    max_prob = np.max(doc_probs)
    if thresh_soft is not None:
        sorted_probs = np.sort(doc_probs)[::-1]
        top3_mean = np.mean(sorted_probs[:3]) if len(sorted_probs) >= 3 else max_prob
        return (max_prob > thresh_high) or (top3_mean > thresh_soft)
    return max_prob > thresh_high


def make_binary_labels(sent_probs, doc_thresh, sent_thresh):
    """Given sentence probabilities and thresholds, produce binary labels for one doc."""
    doc_positive = np.max(sent_probs) > doc_thresh
    if doc_positive:
        labels = ["Overgeneration" if p > sent_thresh else "None" for p in sent_probs]
        if all(l == "None" for l in labels):
            labels[int(np.argmax(sent_probs))] = "Overgeneration"
        return labels
    return ["None"] * len(sent_probs)


def make_multiclass_labels(bin_labels, mc_probs):
    """Given binary labels and multiclass probs, assign categories."""
    labels = []
    for j, bl in enumerate(bin_labels):
        if bl != "None":
            pred_cls = int(np.argmax(mc_probs[j]))
            if pred_cls == 0:
                pred_cls = int(np.argmax(mc_probs[j, 1:])) + 1
            labels.append(LABELS[pred_cls])
        else:
            labels.append("None")
    return labels


def generate_submissions(test_docs, test_df, artifacts):
    """Generate submission files: raw ensemble + meta ensemble + light."""
    os.makedirs(SUBMISSION_DIR, exist_ok=True)

    import xgboost as xgb
    feature_cols = artifacts["feature_cols"]
    X_test = test_df[feature_cols].values

    # Raw LGB ensemble (no meta-learner — simpler, may generalize better)
    log.info("Running raw LGB ensemble...")
    raw_bin_probs = np.mean([m.predict(X_test) for m in artifacts["bin_models"]], axis=0)
    raw_mc_probs = np.mean([m.predict(X_test) for m in artifacts["mc_models"]], axis=0)

    # Full meta-learner ensemble
    log.info("Running full meta ensemble...")
    strong_bin_probs, strong_mc_probs = predict_strong(test_df, artifacts)

    # Light
    log.info("Running light model...")
    light_bin_probs, light_mc_probs = predict_light(test_df, artifacts)

    raw_thresh = artifacts["raw_thresh"]
    thresh_high = artifacts["thresh_high"]
    thresh_soft = artifacts["thresh_soft"]
    light_thresh = artifacts["light_thresh"]
    sent_thresh = artifacts["sent_thresh"]

    # Apply per-class offsets to all multiclass probs
    offsets = artifacts["perclass_offsets"]
    for mc in [raw_mc_probs, strong_mc_probs, light_mc_probs]:
        for cls in range(len(LABELS)):
            mc[:, cls] += offsets[cls]

    # Build all submission variants
    all_submissions = {}
    variants = [
        ("raw",    raw_bin_probs,    raw_mc_probs,    raw_thresh, sent_thresh),
        ("strong", strong_bin_probs, strong_mc_probs, thresh_high, sent_thresh),
        ("fast",   light_bin_probs,  light_mc_probs,  light_thresh, light_thresh),
    ]

    for vname, bin_probs, mc_probs, doc_th, sent_th in variants:
        results_21 = []
        results_22 = []
        idx = 0
        for doc in test_docs:
            n = len(doc["sentences"])
            s_bin = bin_probs[idx:idx + n]
            s_mc = mc_probs[idx:idx + n]
            idx += n

            bin_labels = make_binary_labels(s_bin, doc_th, sent_th)
            mc_labels = make_multiclass_labels(bin_labels, s_mc)

            results_21.append({
                "id": doc["id"],
                "labels": bin_labels,
                "run_id": f"writerslogic_Task21b_v5_{vname}",
            })
            results_22.append({
                "id": doc["id"],
                "labels": mc_labels,
                "run_id": f"writerslogic_Task22b_v5_{vname}",
            })

        all_submissions[f"writerslogic_Task21b_v5_{vname}.json"] = results_21
        all_submissions[f"writerslogic_Task22b_v5_{vname}.json"] = results_22

    # Save and zip all submissions
    for filename, results in all_submissions.items():
        json_path = os.path.join(SUBMISSION_DIR, filename)
        zip_path = json_path.replace(".json", ".zip")

        with open(json_path, "w") as f:
            json.dump(results, f)
        subprocess.run(["zip", "-j", zip_path, json_path], check=True)

        total_sents = sum(len(r["labels"]) for r in results)
        non_none = sum(1 for r in results for l in r["labels"] if l != "None")
        pos_docs = sum(1 for r in results if any(l != "None" for l in r["labels"]))
        log.info("  %s: %d/%d non-None sentences, %d/%d positive docs",
                 filename, non_none, total_sents, pos_docs, len(results))

    log.info("\nAll submissions saved to %s/", SUBMISSION_DIR)
    return all_submissions


def run_inference(use_embed=True, use_nli=True):
    """Full inference pipeline."""
    log.info("Loading model artifacts...")
    artifacts = load_artifacts()
    log.info("  Dev doc F1 (raw): %.4f", artifacts.get("dev_raw_doc_f1", 0))
    log.info("  Dev doc F1 (meta): %.4f", artifacts.get("dev_meta_doc_f1", 0))
    log.info("  Thresholds: raw=%.3f, high=%.3f, soft=%s",
             artifacts.get("raw_thresh", 0),
             artifacts["thresh_high"],
             f"{artifacts['thresh_soft']:.3f}" if artifacts["thresh_soft"] else "N/A")

    import gc

    # Load test data
    log.info("Loading test data...")
    with open("test_data.json") as f:
        test_docs = json.load(f)
    log.info("  %d documents, %d sentences",
             len(test_docs), sum(len(d["sentences"]) for d in test_docs))

    # Check for cached test features
    cache_path = os.path.join(MODEL_DIR, "cache", "test_df.pkl")
    if os.path.exists(cache_path):
        log.info("Loading cached test features...")
        import pandas as pd
        test_df = pd.read_pickle(cache_path)
    else:
        # Compute embedding features (load, compute, release)
        test_embed_feats = None
        if use_embed:
            from sentence_transformers import SentenceTransformer
            log.info("Loading embedding model...")
            embed_model = SentenceTransformer("all-MiniLM-L6-v2")
            log.info("Computing embedding features...")
            test_embed_feats = compute_embedding_features(test_docs, embed_model)
            del embed_model
            gc.collect()

        # Compute NLI features (load after embeddings freed)
        test_nli_feats = None
        if use_nli:
            try:
                from sentence_transformers import CrossEncoder
                log.info("Loading NLI model...")
                nli_model = CrossEncoder("cross-encoder/nli-MiniLM2-L6-H768")
                log.info("Computing NLI features...")
                test_nli_feats = compute_nli_features(test_docs, nli_model)
                del nli_model
                gc.collect()
            except Exception as e:
                log.warning("Could not load NLI model: %s", e)

        log.info("Building feature DataFrame...")
        test_df = build_dataset(test_docs, test_embed_feats, test_nli_feats)

        # Cache
        os.makedirs(os.path.dirname(cache_path), exist_ok=True)
        test_df.to_pickle(cache_path)
        log.info("Cached test features to %s", cache_path)

    # Verify feature alignment
    expected_cols = artifacts["feature_cols"]
    missing = [c for c in expected_cols if c not in test_df.columns]
    if missing:
        log.warning("Missing features (will zero-fill): %s", missing)
        for c in missing:
            test_df[c] = 0.0

    # Generate submissions
    generate_submissions(test_docs, test_df, artifacts)


if __name__ == "__main__":
    import argparse
    parser = argparse.ArgumentParser()
    parser.add_argument("--no-nli", action="store_true")
    parser.add_argument("--no-embed", action="store_true")
    args = parser.parse_args()

    run_inference(use_embed=not args.no_embed, use_nli=not args.no_nli)


==> anc/simpletext-clef2026/task2/predict_v6.py <==
"""Generate v6 submissions with optimized thresholds.

Key change from v5: doc-level threshold lowered from 0.74 to 0.43 (CV-optimal).
Also generates multiple threshold variants for A/B testing on CodaBench.
"""

import json
import logging
import os
import pickle
import subprocess

import numpy as np
import pandas as pd

from feature_extraction import LABELS

logging.basicConfig(level=logging.INFO, format="%(asctime)s %(levelname)s %(message)s")
log = logging.getLogger(__name__)

MODEL_DIR = "models_v5"
SUBMISSION_DIR = "submissions_v6"


def make_binary_labels(sent_probs, doc_thresh, sent_thresh):
    doc_positive = np.max(sent_probs) > doc_thresh
    if doc_positive:
        labels = ["Overgeneration" if p > sent_thresh else "None" for p in sent_probs]
        if all(l == "None" for l in labels):
            labels[int(np.argmax(sent_probs))] = "Overgeneration"
        return labels
    return ["None"] * len(sent_probs)


def make_multiclass_labels(bin_labels, mc_probs, offsets):
    mc_adj = mc_probs.copy()
    for cls in range(len(LABELS)):
        mc_adj[:, cls] += offsets[cls]

    labels = []
    for j, bl in enumerate(bin_labels):
        if bl != "None":
            pred_cls = int(np.argmax(mc_adj[j]))
            if pred_cls == 0:
                pred_cls = int(np.argmax(mc_adj[j, 1:])) + 1
            labels.append(LABELS[pred_cls])
        else:
            labels.append("None")
    return labels


def generate_submission(test_docs, bin_probs, mc_probs, offsets,
                        doc_thresh, sent_thresh, run_name):
    results_21 = []
    results_22 = []
    idx = 0
    for doc in test_docs:
        n = len(doc["sentences"])
        s_bin = bin_probs[idx:idx + n]
        s_mc = mc_probs[idx:idx + n]
        idx += n

        bin_labels = make_binary_labels(s_bin, doc_thresh, sent_thresh)
        mc_labels = make_multiclass_labels(bin_labels, s_mc, offsets)

        results_21.append({
            "id": doc["id"],
            "labels": bin_labels,
            "run_id": f"writerslogic_Task21b_{run_name}",
        })
        results_22.append({
            "id": doc["id"],
            "labels": mc_labels,
            "run_id": f"writerslogic_Task22b_{run_name}",
        })

    return results_21, results_22


def save_submission(results, filename):
    os.makedirs(SUBMISSION_DIR, exist_ok=True)
    json_path = os.path.join(SUBMISSION_DIR, filename)
    zip_path = json_path.replace(".json", ".zip")

    with open(json_path, "w") as f:
        json.dump(results, f)
    subprocess.run(["zip", "-j", zip_path, json_path], check=True,
                   capture_output=True)

    total_sents = sum(len(r["labels"]) for r in results)
    non_none = sum(1 for r in results for l in r["labels"] if l != "None")
    pos_docs = sum(1 for r in results if any(l != "None" for l in r["labels"]))
    log.info("  %s: %d/%d non-None sents, %d/%d pos docs",
             filename, non_none, total_sents, pos_docs, len(results))


def main():
    log.info("Loading artifacts...")
    with open(os.path.join(MODEL_DIR, "artifacts.pkl"), "rb") as f:
        art = pickle.load(f)

    log.info("Loading cached test features...")
    test_df = pd.read_pickle(os.path.join(MODEL_DIR, "cache", "test_df.pkl"))

    log.info("Loading test data...")
    with open("test_data.json") as f:
        test_docs = json.load(f)

    feature_cols = art["feature_cols"]
    X_test = test_df[feature_cols].values

    # LGB-only ensemble (best on dev)
    bin_probs = np.mean([m.predict(X_test) for m in art["bin_models"]], axis=0)
    mc_probs = np.mean([m.predict(X_test) for m in art["mc_models"]], axis=0)
    offsets = art["perclass_offsets"]
    sent_thresh = 0.62  # CV-optimal sentence threshold

    # Generate submissions at multiple doc thresholds
    variants = [
        ("v6_t40", 0.40),
        ("v6_t43", 0.43),  # CV-optimal on dev
        ("v6_t45", 0.45),
        ("v6_t48", 0.48),
        ("v6_t50", 0.50),
    ]

    for run_name, doc_thresh in variants:
        log.info("Generating %s (doc_thresh=%.2f, sent_thresh=%.2f)...",
                 run_name, doc_thresh, sent_thresh)
        r21, r22 = generate_submission(
            test_docs, bin_probs, mc_probs, offsets, doc_thresh, sent_thresh, run_name)
        save_submission(r21, f"writerslogic_Task21b_{run_name}.json")
        save_submission(r22, f"writerslogic_Task22b_{run_name}.json")

    log.info("All submissions saved to %s/", SUBMISSION_DIR)


if __name__ == "__main__":
    main()


==> anc/simpletext-clef2026/task2/predict_v7.py <==
"""Generate v7 submissions with expanded features and optimized thresholds."""

import json
import logging
import os
import pickle
import subprocess

import numpy as np
import pandas as pd

from feature_extraction import (
    LABELS, build_dataset,
    compute_embedding_features,
)
from train_v7 import add_llm_features

logging.basicConfig(level=logging.INFO, format="%(asctime)s %(levelname)s %(message)s")
log = logging.getLogger(__name__)

MODEL_DIR = "models_v7"
SUBMISSION_DIR = "submissions_v7"


def make_binary_labels(sent_probs, doc_thresh, sent_thresh):
    doc_positive = np.max(sent_probs) > doc_thresh
    if doc_positive:
        labels = ["Overgeneration" if p > sent_thresh else "None" for p in sent_probs]
        if all(l == "None" for l in labels):
            labels[int(np.argmax(sent_probs))] = "Overgeneration"
        return labels
    return ["None"] * len(sent_probs)


def make_multiclass_labels(bin_labels, mc_probs):
    labels = []
    for j, bl in enumerate(bin_labels):
        if bl != "None":
            pred_cls = int(np.argmax(mc_probs[j]))
            if pred_cls == 0:
                pred_cls = int(np.argmax(mc_probs[j, 1:])) + 1
            labels.append(LABELS[pred_cls])
        else:
            labels.append("None")
    return labels


def save_submission(results, filename):
    os.makedirs(SUBMISSION_DIR, exist_ok=True)
    json_path = os.path.join(SUBMISSION_DIR, filename)
    zip_path = json_path.replace(".json", ".zip")
    with open(json_path, "w") as f:
        json.dump(results, f)
    subprocess.run(["zip", "-j", zip_path, json_path], check=True, capture_output=True)
    total_sents = sum(len(r["labels"]) for r in results)
    non_none = sum(1 for r in results for l in r["labels"] if l != "None")
    pos_docs = sum(1 for r in results if any(l != "None" for l in r["labels"]))
    log.info("  %s: %d/%d non-None sents, %d/%d pos docs",
             filename, non_none, total_sents, pos_docs, len(results))


def main():
    log.info("Loading artifacts...")
    with open(os.path.join(MODEL_DIR, "artifacts.pkl"), "rb") as f:
        art = pickle.load(f)

    feature_cols = art["feature_cols"]
    doc_thresh = art["doc_thresh"]
    sent_thresh = art["sent_thresh"]
    log.info("Features: %d, doc_thresh: %.3f, sent_thresh: %.3f",
             len(feature_cols), doc_thresh, sent_thresh)

    log.info("Loading test data...")
    test_docs = json.load(open("test_data.json"))
    log.info("  %d docs, %d sents", len(test_docs), sum(len(d["sentences"]) for d in test_docs))

    cache_path = os.path.join(MODEL_DIR, "cache", "test_df.pkl")
    if os.path.exists(cache_path):
        log.info("Loading cached test features...")
        test_df = pd.read_pickle(cache_path)
    else:
        import gc
        from sentence_transformers import SentenceTransformer
        log.info("Computing test embeddings...")
        embed_model = SentenceTransformer("all-MiniLM-L6-v2")
        embed_feats = compute_embedding_features(test_docs, embed_model)
        del embed_model
        gc.collect()

        log.info("Building test features...")
        test_df = build_dataset(test_docs, embed_feats)
        os.makedirs(os.path.dirname(cache_path), exist_ok=True)
        test_df.to_pickle(cache_path)
        log.info("Cached to %s", cache_path)

    test_df = add_llm_features(test_df, test_docs, "test")

    missing = [c for c in feature_cols if c not in test_df.columns]
    if missing:
        log.info("Zero-filling %d missing features: %s", len(missing), missing)
        for c in missing:
            test_df[c] = 0.0

    X_test = test_df[feature_cols].values
    bin_probs = np.mean([m.predict(X_test) for m in art["bin_models"]], axis=0)
    mc_probs = np.mean([m.predict(X_test) for m in art["mc_models"]], axis=0)

    for run_name, d_t, s_t in [
        ("v7_opt", doc_thresh, sent_thresh),
        ("v7_t35", 0.35, sent_thresh),
        ("v7_t40", 0.40, sent_thresh),
        ("v7_t45", 0.45, sent_thresh),
    ]:
        log.info("Generating %s (doc=%.2f, sent=%.2f)...", run_name, d_t, s_t)
        r21, r22 = [], []
        idx = 0
        for doc in test_docs:
            n = len(doc["sentences"])
            s_bin = bin_probs[idx:idx + n]
            s_mc = mc_probs[idx:idx + n]
            idx += n

            bl = make_binary_labels(s_bin, d_t, s_t)
            ml = make_multiclass_labels(bl, s_mc)

            r21.append({"id": doc["id"], "labels": bl,
                        "run_id": f"writerslogic_Task21b_{run_name}"})
            r22.append({"id": doc["id"], "labels": ml,
                        "run_id": f"writerslogic_Task22b_{run_name}"})

        save_submission(r21, f"writerslogic_Task21b_{run_name}.json")
        save_submission(r22, f"writerslogic_Task22b_{run_name}.json")

    log.info("All submissions saved to %s/", SUBMISSION_DIR)


if __name__ == "__main__":
    main()


==> anc/simpletext-clef2026/task2/pyproject.toml <==
[project]
name = "simpletext-task2"
version = "1.0.0"
description = "SimpleText Task 2: Identify and classify overgeneration in simplified text"
requires-python = ">=3.11"

dependencies = [
    "numpy>=1.24",
    "pandas>=2.0",
    "scikit-learn>=1.3",
    "lightgbm>=4.0",
    "xgboost>=2.0",
    "tqdm>=4.65",
    "sentence-transformers>=3.0",
    "modal>=1.4.3",
]


==> anc/simpletext-clef2026/task2/train.py <==
"""
Training pipeline for SimpleText Task 2 v5.

Trains:
- Full 5-model ensemble (LightGBM binary x5 seeds + LightGBM multiclass x5 seeds + XGBoost binary)
- Lighter 2-model version (LightGBM binary + multiclass, single seed)
- Meta-stacker (LogisticRegression on OOF predictions)
- Isotonic calibration on dev set
- Two-threshold document aggregation parameters

Saves all artifacts to models_v5/ directory.
"""

import json
import logging
import math
import os
import pickle
from collections import Counter

import lightgbm as lgb
import numpy as np
import pandas as pd
from sklearn.calibration import CalibratedClassifierCV
from sklearn.isotonic import IsotonicRegression
from sklearn.linear_model import LogisticRegression
from sklearn.metrics import f1_score, classification_report
from sklearn.model_selection import GroupKFold

from feature_extraction import (
    LABELS, LABEL2IDX, build_dataset,
    compute_embedding_features, compute_nli_features,
)

logging.basicConfig(level=logging.INFO, format="%(asctime)s %(levelname)s %(message)s")
log = logging.getLogger(__name__)

SEEDS = [42, 123, 456, 789, 1024]
MODEL_DIR = "models_v5"


# ============================================================================
# LightGBM parameters
# ============================================================================

LGB_PARAMS_BIN = {
    "objective": "binary", "metric": "binary_logloss",
    "learning_rate": 0.03, "num_leaves": 127, "max_depth": -1,
    "min_child_samples": 20, "subsample": 0.8, "colsample_bytree": 0.7,
    "reg_alpha": 0.1, "reg_lambda": 1.0, "verbose": -1, "n_jobs": -1,
}

LGB_PARAMS_MC = {
    "objective": "multiclass", "num_class": len(LABELS), "metric": "multi_logloss",
    "learning_rate": 0.03, "num_leaves": 127, "max_depth": -1,
    "min_child_samples": 20, "subsample": 0.8, "colsample_bytree": 0.7,
    "reg_alpha": 0.1, "reg_lambda": 1.0, "verbose": -1, "n_jobs": -1,
}


# ============================================================================
# Model training functions
# ============================================================================

def train_lgb_binary(X_train, y_train, X_val, y_val, feature_cols, seed=42):
    """Train a single LightGBM binary model."""
    pos_count = y_train.sum()
    neg_count = len(y_train) - pos_count
    scale_pos_weight = neg_count / max(pos_count, 1)

    params = {**LGB_PARAMS_BIN, "seed": seed, "scale_pos_weight": scale_pos_weight}
    train_data = lgb.Dataset(X_train, label=y_train, feature_name=feature_cols)
    val_data = lgb.Dataset(X_val, label=y_val, reference=train_data, feature_name=feature_cols)

    model = lgb.train(params, train_data, num_boost_round=4000, valid_sets=[val_data],
                      callbacks=[lgb.early_stopping(150), lgb.log_evaluation(500)])
    return model


def train_lgb_multiclass(X_train, y_train, X_val, y_val, feature_cols, seed=42):
    """Train a single LightGBM multiclass model with sqrt-balanced weights."""
    class_counts = Counter(y_train)
    max_count = max(class_counts.values())
    class_weights = {c: math.sqrt(max_count / count) for c, count in class_counts.items()}
    sample_weights = np.array([class_weights[y] for y in y_train])

    params = {**LGB_PARAMS_MC, "seed": seed}
    train_data = lgb.Dataset(X_train, label=y_train, weight=sample_weights,
                             feature_name=feature_cols)
    val_data = lgb.Dataset(X_val, label=y_val, reference=train_data, feature_name=feature_cols)

    model = lgb.train(params, train_data, num_boost_round=4000, valid_sets=[val_data],
                      callbacks=[lgb.early_stopping(150), lgb.log_evaluation(500)])
    return model


def train_xgb_binary(X_train, y_train, X_val, y_val, seed=42):
    """Train XGBoost binary model for ensemble diversity."""
    import xgboost as xgb

    pos_count = y_train.sum()
    neg_count = len(y_train) - pos_count
    scale_pos_weight = neg_count / max(pos_count, 1)

    dtrain = xgb.DMatrix(X_train, label=y_train)
    dval = xgb.DMatrix(X_val, label=y_val)

    params = {
        "objective": "binary:logistic", "eval_metric": "logloss",
        "eta": 0.03, "max_depth": 8, "subsample": 0.8, "colsample_bytree": 0.7,
        "min_child_weight": 20, "scale_pos_weight": scale_pos_weight,
        "seed": seed, "verbosity": 0,
    }

    model = xgb.train(params, dtrain, num_boost_round=3000,
                      evals=[(dval, "val")],
                      early_stopping_rounds=150, verbose_eval=500)
    return model


# ============================================================================
# Cross-validation for OOF predictions
# ============================================================================

def generate_oof_predictions(train_df, feature_cols, n_folds=5):
    """Generate out-of-fold predictions using GroupKFold (grouped by doc_id)."""
    X = train_df[feature_cols].values
    y_multi = train_df["label"].values
    y_bin = (y_multi != 0).astype(int)
    groups = train_df["doc_id"].values

    gkf = GroupKFold(n_splits=n_folds)

    oof_bin_probs = np.zeros(len(X))
    oof_mc_probs = np.zeros((len(X), len(LABELS)))

    for fold, (train_idx, val_idx) in enumerate(gkf.split(X, y_multi, groups)):
        log.info("  OOF Fold %d/%d...", fold + 1, n_folds)
        X_tr, X_val = X[train_idx], X[val_idx]
        y_tr_bin, y_val_bin = y_bin[train_idx], y_bin[val_idx]
        y_tr_mc, y_val_mc = y_multi[train_idx], y_multi[val_idx]

        # Binary
        bin_model = train_lgb_binary(X_tr, y_tr_bin, X_val, y_val_bin, feature_cols,
                                     seed=SEEDS[fold % len(SEEDS)])
        oof_bin_probs[val_idx] = bin_model.predict(X_val)

        # Multiclass
        mc_model = train_lgb_multiclass(X_tr, y_tr_mc, X_val, y_val_mc, feature_cols,
                                        seed=SEEDS[fold % len(SEEDS)])
        oof_mc_probs[val_idx] = mc_model.predict(X_val)

    log.info("  OOF Binary F1 (thresh=0.5): %.4f", f1_score(y_bin, (oof_bin_probs > 0.5).astype(int)))
    log.info("  OOF MC Macro F1: %.4f", f1_score(y_multi, oof_mc_probs.argmax(axis=1), average="macro"))

    return oof_bin_probs, oof_mc_probs


# ============================================================================
# Meta-learner
# ============================================================================

def build_meta_features(bin_probs, mc_probs, df):
    """Build meta-learner input from base model predictions + key features."""
    return np.column_stack([
        bin_probs.reshape(-1, 1),
        mc_probs,
        df["novel_token_ratio"].values,
        df["max_source_sent_overlap"].values,
        df["sent_position_rel"].values,
        df["high_novel_streak"].values,
        df["tail_novel_mean"].values,
        df["prompt_pattern_count"].values,
    ])


def train_meta_learner(meta_X, y_bin):
    """Train logistic regression meta-learner for binary classification."""
    model = LogisticRegression(C=1.0, max_iter=1000, solver="lbfgs",
                               class_weight="balanced")
    model.fit(meta_X, y_bin)
    preds = model.predict(meta_X)
    log.info("  Meta-learner train F1: %.4f", f1_score(y_bin, preds))
    return model


# ============================================================================
# Calibration
# ============================================================================

def calibrate_on_dev(train_probs, train_labels, dev_probs, dev_labels):
    """Fit isotonic regression calibration on dev set probabilities."""
    iso = IsotonicRegression(y_min=0.0, y_max=1.0, out_of_bounds="clip")
    iso.fit(dev_probs, dev_labels)

    calibrated_dev = iso.predict(dev_probs)
    log.info("  Calibration: dev probs range [%.3f, %.3f] → [%.3f, %.3f]",
             dev_probs.min(), dev_probs.max(), calibrated_dev.min(), calibrated_dev.max())
    return iso


# ============================================================================
# Two-threshold document aggregation optimization
# ============================================================================

def optimize_two_threshold(sent_probs, y_sent_bin, doc_ids):
    """Optimize two-threshold document aggregation:
    A document is positive if:
      max(sent_probs) > thresh_high  OR  mean_top_k(sent_probs) > thresh_soft

    Returns (thresh_high, thresh_soft, best_k).
    """
    unique_docs = np.unique(doc_ids)

    # Pre-compute per-document max and top-k means
    doc_info = {}
    for doc_id in unique_docs:
        mask = doc_ids == doc_id
        probs = sent_probs[mask]
        true_labels = y_sent_bin[mask]
        doc_true = int(any(true_labels == 1))
        sorted_probs = np.sort(probs)[::-1]
        doc_info[doc_id] = {
            "max": sorted_probs[0],
            "top3_mean": np.mean(sorted_probs[:3]) if len(sorted_probs) >= 3 else sorted_probs[0],
            "top2_mean": np.mean(sorted_probs[:2]) if len(sorted_probs) >= 2 else sorted_probs[0],
            "true": doc_true,
        }

    doc_trues = np.array([doc_info[d]["true"] for d in unique_docs])
    doc_maxes = np.array([doc_info[d]["max"] for d in unique_docs])
    doc_top3 = np.array([doc_info[d]["top3_mean"] for d in unique_docs])

    n_pos = doc_trues.sum()

    def fast_f1(preds, trues, n_pos):
        tp = (preds & trues).sum()
        fp = (preds & ~trues).sum()
        fn = n_pos - tp
        if tp == 0:
            return 0.0
        return 2 * tp / (2 * tp + fp + fn)

    trues_bool = doc_trues.astype(bool)

    best_f1 = 0
    best_thresh_high = 0.5
    best_thresh_soft = 0.5

    for th in np.arange(0.15, 0.75, 0.01):
        mask_high = doc_maxes > th
        for ts in np.arange(0.10, 0.60, 0.01):
            preds = mask_high | (doc_top3 > ts)
            f1 = fast_f1(preds, trues_bool, n_pos)
            if f1 > best_f1:
                best_f1 = f1
                best_thresh_high = th
                best_thresh_soft = ts

    best_single_f1 = 0
    best_single_thresh = 0.5
    for th in np.arange(0.15, 0.75, 0.005):
        preds = doc_maxes > th
        f1 = fast_f1(preds, trues_bool, n_pos)
        if f1 > best_single_f1:
            best_single_f1 = f1
            best_single_thresh = th

    log.info("  Single threshold: %.3f → doc F1=%.4f", best_single_thresh, best_single_f1)
    log.info("  Two-threshold: high=%.3f, soft=%.3f → doc F1=%.4f",
             best_thresh_high, best_thresh_soft, best_f1)

    if best_f1 > best_single_f1:
        return best_thresh_high, best_thresh_soft, best_f1
    else:
        return best_single_thresh, None, best_single_f1


# ============================================================================
# Per-class threshold optimization for multiclass
# ============================================================================

def optimize_perclass_offsets(probs, y_true):
    """Greedy per-class offset optimization to maximize macro F1."""
    n_classes = probs.shape[1]
    offsets = np.zeros(n_classes)
    best_macro_f1 = f1_score(y_true, probs.argmax(axis=1), average="macro")
    log.info("  Baseline argmax macro F1: %.4f", best_macro_f1)

    for cls in range(1, n_classes):
        best_offset = 0.0
        for offset in np.arange(-0.15, 0.30, 0.005):
            adjusted = probs.copy()
            adjusted[:, cls] += offset
            for c2 in range(1, cls):
                adjusted[:, c2] += offsets[c2]
            preds = adjusted.argmax(axis=1)
            mf1 = f1_score(y_true, preds, average="macro")
            if mf1 > best_macro_f1:
                best_macro_f1 = mf1
                best_offset = offset
        offsets[cls] = best_offset
        if best_offset != 0:
            log.info("    Class %d (%s): offset=%.3f", cls, LABELS[cls], best_offset)

    adjusted = probs.copy()
    for cls in range(n_classes):
        adjusted[:, cls] += offsets[cls]
    final_f1 = f1_score(y_true, adjusted.argmax(axis=1), average="macro")
    log.info("  Per-class tuned macro F1: %.4f", final_f1)

    return offsets


# ============================================================================
# Main training pipeline
# ============================================================================

def run_training(use_embed=True, use_nli=True, use_cache=True):
    """Run full training pipeline. Returns all model artifacts."""
    os.makedirs(MODEL_DIR, exist_ok=True)
    cache_dir = os.path.join(MODEL_DIR, "cache")
    os.makedirs(cache_dir, exist_ok=True)

    train_cache = os.path.join(cache_dir, "train_df.pkl")
    dev_cache = os.path.join(cache_dir, "dev_df.pkl")

    if use_cache and os.path.exists(train_cache) and os.path.exists(dev_cache):
        log.info("Loading cached feature DataFrames...")
        train_df = pd.read_pickle(train_cache)
        dev_df = pd.read_pickle(dev_cache)
    else:
        # Load data
        log.info("Loading data...")
        with open("train_data.json") as f:
            train_docs = json.load(f)
        with open("dev_data.json") as f:
            dev_docs = json.load(f)

        # Compute embedding features (load model, compute, then release to free RAM)
        import gc
        train_embed_feats, dev_embed_feats = None, None
        if use_embed:
            from sentence_transformers import SentenceTransformer
            log.info("Loading embedding model (all-MiniLM-L6-v2)...")
            embed_model = SentenceTransformer("all-MiniLM-L6-v2")
            log.info("Computing embedding features (train)...")
            train_embed_feats = compute_embedding_features(train_docs, embed_model)
            log.info("Computing embedding features (dev)...")
            dev_embed_feats = compute_embedding_features(dev_docs, embed_model)
            del embed_model
            gc.collect()

        # Compute NLI features (load model after embeddings are freed)
        train_nli_feats, dev_nli_feats = None, None
        if use_nli:
            try:
                from sentence_transformers import CrossEncoder
                log.info("Loading NLI cross-encoder...")
                nli_model = CrossEncoder("cross-encoder/nli-MiniLM2-L6-H768")
                log.info("Computing NLI features (train)...")
                train_nli_feats = compute_nli_features(train_docs, nli_model)
                log.info("Computing NLI features (dev)...")
                dev_nli_feats = compute_nli_features(dev_docs, nli_model)
                del nli_model
                gc.collect()
            except Exception as e:
                log.warning("Could not load NLI model: %s", e)
                use_nli = False

        # Build DataFrames
        log.info("Building feature DataFrames...")
        train_df = build_dataset(train_docs, train_embed_feats, train_nli_feats)
        dev_df = build_dataset(dev_docs, dev_embed_feats, dev_nli_feats)

        # Cache to disk
        log.info("Caching feature DataFrames to %s/...", cache_dir)
        train_df.to_pickle(train_cache)
        dev_df.to_pickle(dev_cache)

    feature_cols = [c for c in train_df.columns if c not in ["doc_id", "label"]]
    log.info("Feature count: %d", len(feature_cols))
    log.info("Train shape: %s, Dev shape: %s", train_df.shape, dev_df.shape)

    X_train = train_df[feature_cols].values
    y_train_multi = train_df["label"].values
    y_train_bin = (y_train_multi != 0).astype(int)

    X_dev = dev_df[feature_cols].values
    y_dev_multi = dev_df["label"].values
    y_dev_bin = (y_dev_multi != 0).astype(int)

    # ========================================================================
    # 1. Generate OOF predictions on train for meta-stacker
    # ========================================================================
    log.info("\n" + "=" * 60)
    log.info("  GENERATING OOF PREDICTIONS (5-fold)")
    log.info("=" * 60)

    oof_bin_probs, oof_mc_probs = generate_oof_predictions(train_df, feature_cols)

    # ========================================================================
    # 2. Train meta-learner on OOF
    # ========================================================================
    log.info("\n" + "=" * 60)
    log.info("  TRAINING META-LEARNER")
    log.info("=" * 60)

    meta_X_train = build_meta_features(oof_bin_probs, oof_mc_probs, train_df)
    meta_model = train_meta_learner(meta_X_train, y_train_bin)

    # ========================================================================
    # 3. Train final models on train+dev combined (more data = better)
    # ========================================================================
    log.info("\n" + "=" * 60)
    log.info("  TRAINING FINAL MODELS (on train+dev combined)")
    log.info("=" * 60)

    full_df = pd.concat([train_df, dev_df], ignore_index=True)
    X_full = full_df[feature_cols].values
    y_full_multi = full_df["label"].values
    y_full_bin = (y_full_multi != 0).astype(int)

    # Use last 10% of combined data as validation for early stopping
    n_val = len(dev_df)
    X_train_final = X_full[:-n_val]
    y_train_bin_final = y_full_bin[:-n_val]
    y_train_mc_final = y_full_multi[:-n_val]
    X_val_final = X_full[-n_val:]
    y_val_bin_final = y_full_bin[-n_val:]
    y_val_mc_final = y_full_multi[-n_val:]

    import xgboost as xgb

    log.info("\nTraining full ensemble (5 seeds binary + 5 seeds multiclass + XGBoost)...")
    bin_models = []
    for seed in SEEDS:
        log.info("  Binary seed=%d", seed)
        m = train_lgb_binary(X_train_final, y_train_bin_final,
                             X_val_final, y_val_bin_final, feature_cols, seed=seed)
        bin_models.append(m)

    mc_models = []
    for seed in SEEDS:
        log.info("  Multiclass seed=%d", seed)
        m = train_lgb_multiclass(X_train_final, y_train_mc_final,
                                 X_val_final, y_val_mc_final, feature_cols, seed=seed)
        mc_models.append(m)

    log.info("  XGBoost binary...")
    xgb_model = train_xgb_binary(X_train_final, y_train_bin_final,
                                 X_val_final, y_val_bin_final, seed=42)

    light_bin_model = bin_models[0]
    light_mc_model = mc_models[0]

    # ========================================================================
    # 4. Optimize thresholds on OOF predictions (21k docs, robust)
    # ========================================================================
    log.info("\n" + "=" * 60)
    log.info("  THRESHOLD OPTIMIZATION ON OOF (train set)")
    log.info("=" * 60)

    train_doc_ids = train_df["doc_id"].values
    unique_train_docs = np.unique(train_doc_ids)

    # --- Raw ensemble threshold (no meta-learner, simpler = more robust) ---
    log.info("\nOptimizing raw ensemble threshold on OOF...")
    oof_doc_maxes = np.array([oof_bin_probs[train_doc_ids == d].max() for d in unique_train_docs])
    oof_doc_trues = np.array([int(any(y_train_bin[train_doc_ids == d] == 1)) for d in unique_train_docs])
    n_pos = oof_doc_trues.sum()
    trues_bool = oof_doc_trues.astype(bool)

    def fast_f1_arr(preds_bool, trues_bool, n_pos):
        tp = (preds_bool & trues_bool).sum()
        fp = (preds_bool & ~trues_bool).sum()
        fn = n_pos - tp
        if tp == 0:
            return 0.0
        return 2 * tp / (2 * tp + fp + fn)

    best_raw_f1 = 0
    best_raw_thresh = 0.5
    for th in np.arange(0.20, 0.80, 0.005):
        preds = oof_doc_maxes > th
        f1 = fast_f1_arr(preds, trues_bool, n_pos)
        if f1 > best_raw_f1:
            best_raw_f1 = f1
            best_raw_thresh = th
    log.info("  Raw ensemble: thresh=%.3f → OOF doc F1=%.4f", best_raw_thresh, best_raw_f1)

    # --- Meta-learner threshold ---
    log.info("\nOptimizing meta-learner threshold on OOF...")
    oof_meta_probs = meta_model.predict_proba(meta_X_train)[:, 1]
    thresh_high, thresh_soft, oof_meta_doc_f1 = optimize_two_threshold(
        oof_meta_probs, y_train_bin, train_doc_ids)
    log.info("  Meta two-threshold: OOF doc F1=%.4f", oof_meta_doc_f1)

    # Sentence threshold
    best_sent_f1 = 0
    best_sent_thresh = 0.5
    for th in np.arange(0.20, 0.80, 0.005):
        sf1 = f1_score(y_train_bin, (oof_bin_probs > th).astype(int))
        if sf1 > best_sent_f1:
            best_sent_f1 = sf1
            best_sent_thresh = th
    log.info("  OOF sentence F1: %.4f (thresh=%.3f)", best_sent_f1, best_sent_thresh)

    # --- Per-class offsets (cap rare classes to avoid overfitting) ---
    log.info("\nOptimizing per-class offsets on OOF...")
    perclass_offsets = optimize_perclass_offsets(oof_mc_probs, y_train_multi)
    # Cap GROUNDED_OVERGENERATION offset (only 100 train examples, easy to overfit)
    if abs(perclass_offsets[5]) > 0.10:
        log.info("  Capping GROUNDED_OVERGENERATION offset from %.3f to 0.10", perclass_offsets[5])
        perclass_offsets[5] = min(perclass_offsets[5], 0.10)

    # ========================================================================
    # 5. Validate on dev (no tuning, just reporting)
    # ========================================================================
    log.info("\n" + "=" * 60)
    log.info("  DEV VALIDATION (no tuning)")
    log.info("=" * 60)

    dev_bin_probs_full = np.mean([m.predict(X_dev) for m in bin_models], axis=0)
    dev_mc_probs_full = np.mean([m.predict(X_dev) for m in mc_models], axis=0)
    dev_xgb_probs = xgb_model.predict(xgb.DMatrix(X_dev))
    dev_bin_probs_blended = 0.7 * dev_bin_probs_full + 0.3 * dev_xgb_probs

    dev_doc_ids = dev_df["doc_id"].values
    unique_dev_docs = np.unique(dev_doc_ids)

    # Raw ensemble doc F1 on dev
    dev_doc_maxes_raw = np.array([dev_bin_probs_full[dev_doc_ids == d].max() for d in unique_dev_docs])
    dev_doc_trues = np.array([int(any(y_dev_bin[dev_doc_ids == d] == 1)) for d in unique_dev_docs])
    dev_raw_preds = (dev_doc_maxes_raw > best_raw_thresh).astype(int)
    dev_raw_doc_f1 = f1_score(dev_doc_trues, dev_raw_preds)
    log.info("  Dev doc F1 (raw ensemble, thresh=%.3f): %.4f", best_raw_thresh, dev_raw_doc_f1)

    # Meta doc F1 on dev
    dev_meta_X = build_meta_features(dev_bin_probs_blended, dev_mc_probs_full, dev_df)
    dev_meta_probs = meta_model.predict_proba(dev_meta_X)[:, 1]
    dev_meta_maxes = np.array([dev_meta_probs[dev_doc_ids == d].max() for d in unique_dev_docs])
    dev_meta_top3 = np.array([
        np.mean(np.sort(dev_meta_probs[dev_doc_ids == d])[::-1][:3])
        if sum(dev_doc_ids == d) >= 3
        else dev_meta_probs[dev_doc_ids == d].max()
        for d in unique_dev_docs
    ])
    if thresh_soft is not None:
        dev_meta_preds = ((dev_meta_maxes > thresh_high) | (dev_meta_top3 > thresh_soft)).astype(int)
    else:
        dev_meta_preds = (dev_meta_maxes > thresh_high).astype(int)
    dev_meta_doc_f1 = f1_score(dev_doc_trues, dev_meta_preds)
    log.info("  Dev doc F1 (meta two-thresh): %.4f", dev_meta_doc_f1)

    dev_sent_f1 = f1_score(y_dev_bin, (dev_bin_probs_full > best_sent_thresh).astype(int))
    log.info("  Dev sent F1 (thresh=%.3f): %.4f", best_sent_thresh, dev_sent_f1)

    # Multiclass on dev
    adjusted_mc = dev_mc_probs_full.copy()
    for cls in range(len(LABELS)):
        adjusted_mc[:, cls] += perclass_offsets[cls]
    dev_mc_preds = adjusted_mc.argmax(axis=1)
    log.info("  Dev MC Macro F1: %.4f", f1_score(y_dev_multi, dev_mc_preds, average="macro"))
    log.info("\n%s", classification_report(y_dev_multi, dev_mc_preds, target_names=LABELS, zero_division=0))

    # ========================================================================
    # 6. Light ensemble
    # ========================================================================
    log.info("\n" + "=" * 60)
    log.info("  LIGHT ENSEMBLE EVALUATION")
    log.info("=" * 60)

    light_doc_maxes = np.array([oof_bin_probs[train_doc_ids == d].max() for d in unique_train_docs])
    best_light_doc_f1 = 0
    best_light_thresh = 0.5
    for th in np.arange(0.20, 0.80, 0.005):
        preds = light_doc_maxes > th
        f1 = fast_f1_arr(preds, trues_bool, n_pos)
        if f1 > best_light_doc_f1:
            best_light_doc_f1 = f1
            best_light_thresh = th
    log.info("  Light model OOF doc F1: %.4f (thresh=%.3f)", best_light_doc_f1, best_light_thresh)

    # ========================================================================
    # 7. Save all artifacts
    # ========================================================================
    log.info("\nSaving model artifacts to %s/...", MODEL_DIR)

    artifacts = {
        "feature_cols": feature_cols,
        "bin_models": bin_models,
        "mc_models": mc_models,
        "xgb_model": xgb_model,
        "meta_model": meta_model,
        "calibrator": None,
        "thresh_high": thresh_high,
        "thresh_soft": thresh_soft,
        "raw_thresh": best_raw_thresh,
        "sent_thresh": best_sent_thresh,
        "perclass_offsets": perclass_offsets,
        "light_bin_model": light_bin_model,
        "light_mc_model": light_mc_model,
        "light_thresh": best_light_thresh,
        "dev_doc_f1": max(dev_raw_doc_f1, dev_meta_doc_f1),
        "dev_raw_doc_f1": dev_raw_doc_f1,
        "dev_meta_doc_f1": dev_meta_doc_f1,
        "dev_sent_f1": dev_sent_f1,
        "light_doc_f1": best_light_doc_f1,
        "blend_weights": {"lgb": 0.7, "xgb": 0.3},
    }

    with open(os.path.join(MODEL_DIR, "artifacts.pkl"), "wb") as f:
        pickle.dump(artifacts, f)

    # Save feature importance
    importance = bin_models[0].feature_importance(importance_type="gain")
    top_feats = sorted(zip(feature_cols, importance), key=lambda x: -x[1])[:30]
    log.info("\nTop 30 features (binary, gain):")
    for name, imp in top_feats:
        log.info("  %-45s %10.0f", name, imp)

    log.info("\n" + "=" * 60)
    log.info("  TRAINING COMPLETE")
    log.info("=" * 60)
    log.info("  Raw ensemble dev doc F1: %.4f (thresh=%.3f)", dev_raw_doc_f1, best_raw_thresh)
    log.info("  Meta ensemble dev doc F1: %.4f (high=%.3f, soft=%s)",
             dev_meta_doc_f1, thresh_high, f"{thresh_soft:.3f}" if thresh_soft else "N/A")
    log.info("  Light model OOF doc F1: %.4f (thresh=%.3f)", best_light_doc_f1, best_light_thresh)
    log.info("  Sent thresh: %.3f", best_sent_thresh)

    return artifacts


if __name__ == "__main__":
    import argparse
    parser = argparse.ArgumentParser()
    parser.add_argument("--no-nli", action="store_true")
    parser.add_argument("--no-embed", action="store_true")
    parser.add_argument("--no-cache", action="store_true")
    args = parser.parse_args()

    run_training(use_embed=not args.no_embed, use_nli=not args.no_nli,
                 use_cache=not args.no_cache)


==> anc/simpletext-clef2026/task2/train_v7.py <==
"""Train v7 model with expanded feature set (109 features).

Uses v3-style simple aggregation (no meta-learner, no XGBoost blend).
5-seed LightGBM binary + multiclass ensembles.
CV-based threshold optimization.
"""

import json
import logging
import os
import pickle

import lightgbm as lgb
import numpy as np
import pandas as pd
from sklearn.metrics import f1_score, classification_report
from sklearn.model_selection import GroupKFold

from feature_extraction import (
    LABELS, LABEL2IDX, build_dataset,
    compute_embedding_features, compute_nli_features,
)

logging.basicConfig(level=logging.INFO, format="%(asctime)s %(levelname)s %(message)s")
log = logging.getLogger(__name__)

SEEDS = [42, 123, 456, 789, 1024]
MODEL_DIR = "models_v7"
CACHE_DIR = os.path.join(MODEL_DIR, "cache")

LGB_PARAMS_BIN = {
    "objective": "binary", "metric": "binary_logloss",
    "learning_rate": 0.03, "num_leaves": 127, "max_depth": -1,
    "min_child_samples": 20, "subsample": 0.8, "colsample_bytree": 0.7,
    "reg_alpha": 0.1, "reg_lambda": 1.0, "verbose": -1, "n_jobs": -1,
}

LGB_PARAMS_MC = {
    "objective": "multiclass", "num_class": len(LABELS), "metric": "multi_logloss",
    "learning_rate": 0.03, "num_leaves": 127, "max_depth": -1,
    "min_child_samples": 20, "subsample": 0.8, "colsample_bytree": 0.7,
    "reg_alpha": 0.1, "reg_lambda": 1.0, "verbose": -1, "n_jobs": -1,
}


def load_or_build_features(split_name, docs, use_embed=True, use_nli=True):
    cache_path = os.path.join(CACHE_DIR, f"{split_name}_df.pkl")
    if os.path.exists(cache_path):
        log.info("Loading cached %s features...", split_name)
        return pd.read_pickle(cache_path)

    import gc

    embed_feats = None
    if use_embed:
        from sentence_transformers import SentenceTransformer
        log.info("Loading embedding model...")
        embed_model = SentenceTransformer("all-MiniLM-L6-v2")
        log.info("Computing %s embedding features...", split_name)
        embed_feats = compute_embedding_features(docs, embed_model)
        del embed_model
        gc.collect()

    nli_feats = None
    if use_nli:
        try:
            from sentence_transformers import CrossEncoder
            log.info("Loading NLI model (deberta-v3-base)...")
            nli_model = CrossEncoder("cross-encoder/nli-deberta-v3-base")
            log.info("Computing %s NLI features...", split_name)
            nli_feats = compute_nli_features(docs, nli_model)
            del nli_model
            gc.collect()
        except Exception as e:
            log.warning("NLI failed: %s", e)

    log.info("Building %s feature DataFrame...", split_name)
    df = build_dataset(docs, embed_feats, nli_feats)

    os.makedirs(CACHE_DIR, exist_ok=True)
    df.to_pickle(cache_path)
    log.info("Cached %s features to %s (%d rows, %d cols)", split_name, cache_path, len(df), len(df.columns))
    return df


def add_llm_features(df, docs, split_name):
    llm_path = os.path.join("cache/llm_grounding", f"{split_name}.json")
    if not os.path.exists(llm_path):
        log.info("No LLM grounding cache for %s, skipping", split_name)
        df["llm_gpt4o_halluc"] = 0.0
        df["llm_deepseek_halluc"] = 0.0
        df["llm_agreement"] = 0.0
        return df

    llm_cache = json.load(open(llm_path))
    log.info("Loaded %d LLM grounding results for %s", len(llm_cache), split_name)

    gpt_scores = []
    ds_scores = []
    for d in docs:
        for i in range(len(d["sentences"])):
            key = f"{d['id']}_{i}"
            entry = llm_cache.get(key, {})
            gpt_scores.append(entry.get("gpt4o_mini", 0.0) or 0.0)
            ds_scores.append(entry.get("deepseek", 0.0) or 0.0)

    df["llm_gpt4o_halluc"] = gpt_scores[:len(df)]
    df["llm_deepseek_halluc"] = ds_scores[:len(df)]
    df["llm_agreement"] = (np.array(gpt_scores[:len(df)]) + np.array(ds_scores[:len(df)])) / 2.0
    return df


def train_binary_ensemble(X_train, y_train, X_val, y_val, feature_cols):
    pos_count = y_train.sum()
    neg_count = len(y_train) - pos_count
    scale_pos_weight = neg_count / max(pos_count, 1)

    models = []
    for seed in SEEDS:
        params = {**LGB_PARAMS_BIN, "seed": seed, "scale_pos_weight": scale_pos_weight}
        train_data = lgb.Dataset(X_train, label=y_train, feature_name=feature_cols)
        val_data = lgb.Dataset(X_val, label=y_val, reference=train_data, feature_name=feature_cols)
        model = lgb.train(params, train_data, num_boost_round=4000, valid_sets=[val_data],
                          callbacks=[lgb.early_stopping(150), lgb.log_evaluation(500)])
        models.append(model)
        log.info("  Seed %d: %d rounds", seed, model.best_iteration)

    val_probs = np.mean([m.predict(X_val) for m in models], axis=0)
    return models, val_probs


def train_multiclass_ensemble(X_train, y_train, X_val, y_val, feature_cols):
    class_counts = np.bincount(y_train, minlength=len(LABELS))
    weights = np.sqrt(class_counts.max() / np.maximum(class_counts, 1))

    sample_weights_train = np.array([weights[int(y)] for y in y_train])

    models = []
    for seed in SEEDS:
        params = {**LGB_PARAMS_MC, "seed": seed}
        train_data = lgb.Dataset(X_train, label=y_train, weight=sample_weights_train, feature_name=feature_cols)
        val_data = lgb.Dataset(X_val, label=y_val, reference=train_data, feature_name=feature_cols)
        model = lgb.train(params, train_data, num_boost_round=4000, valid_sets=[val_data],
                          callbacks=[lgb.early_stopping(150), lgb.log_evaluation(500)])
        models.append(model)
        log.info("  Seed %d: %d rounds", seed, model.best_iteration)

    val_probs = np.mean([m.predict(X_val) for m in models], axis=0)
    return models, val_probs


def optimize_thresholds(bin_probs, y_true, doc_ids):
    y_bin = (y_true > 0).astype(int)

    best_sent_f1, best_sent_t = 0, 0.5
    best_doc_f1, best_doc_t = 0, 0.5

    for t in np.arange(0.10, 0.90, 0.005):
        preds = (bin_probs > t).astype(int)
        sf1 = f1_score(y_bin, preds)
        if sf1 > best_sent_f1:
            best_sent_f1, best_sent_t = sf1, t

        doc_true, doc_pred = {}, {}
        for doc_id, pred, true in zip(doc_ids, preds, y_bin):
            doc_true.setdefault(doc_id, 0)
            doc_pred.setdefault(doc_id, 0)
            if true: doc_true[doc_id] = 1
            if pred: doc_pred[doc_id] = 1
        df1 = f1_score(list(doc_true.values()), list(doc_pred.values()))
        if df1 > best_doc_f1:
            best_doc_f1, best_doc_t = df1, t

    log.info("  Best sentence threshold: %.3f (F1=%.4f)", best_sent_t, best_sent_f1)
    log.info("  Best doc threshold: %.3f (F1=%.4f)", best_doc_t, best_doc_f1)
    return best_sent_t, best_doc_t, best_sent_f1, best_doc_f1


def main():
    import argparse
    parser = argparse.ArgumentParser()
    parser.add_argument("--no-nli", action="store_true")
    parser.add_argument("--no-embed", action="store_true")
    args = parser.parse_args()

    log.info("Loading data...")
    train_docs = json.load(open("train_data.json"))
    dev_docs = json.load(open("dev_data.json"))

    train_df = load_or_build_features("train", train_docs, not args.no_embed, not args.no_nli)
    dev_df = load_or_build_features("dev", dev_docs, not args.no_embed, not args.no_nli)

    train_df = add_llm_features(train_df, train_docs, "train")
    dev_df = add_llm_features(dev_df, dev_docs, "dev")

    feature_cols = [c for c in train_df.columns if c not in ["doc_id", "label"]]
    log.info("Features: %d", len(feature_cols))
    log.info("Train: %s, Dev: %s", train_df.shape, dev_df.shape)

    X_train = train_df[feature_cols].values
    X_dev = dev_df[feature_cols].values
    y_train = train_df["label"].values
    y_dev = dev_df["label"].values
    y_train_bin = (y_train > 0).astype(int)
    y_dev_bin = (y_dev > 0).astype(int)

    log.info("\n=== Training Binary Ensemble ===")
    bin_models, dev_bin_probs = train_binary_ensemble(X_train, y_train_bin, X_dev, y_dev_bin, feature_cols)

    log.info("\n=== Training Multiclass Ensemble ===")
    mc_models, dev_mc_probs = train_multiclass_ensemble(X_train, y_train, X_dev, y_dev, feature_cols)

    log.info("\n=== Optimizing Thresholds ===")
    doc_ids = dev_df["doc_id"].values
    sent_t, doc_t, sent_f1, doc_f1 = optimize_thresholds(dev_bin_probs, y_dev, doc_ids)

    log.info("\n=== Feature Importance (top 20) ===")
    imp = bin_models[0].feature_importance(importance_type="gain")
    for name, score in sorted(zip(feature_cols, imp), key=lambda x: -x[1])[:20]:
        log.info("  %-45s %10.0f", name, score)

    log.info("\n=== Multiclass Dev Report ===")
    mc_preds = dev_mc_probs.argmax(axis=1)
    log.info("\n%s", classification_report(y_dev, mc_preds, target_names=LABELS, digits=3))

    os.makedirs(MODEL_DIR, exist_ok=True)
    artifacts = {
        "bin_models": bin_models,
        "mc_models": mc_models,
        "feature_cols": feature_cols,
        "sent_thresh": sent_t,
        "doc_thresh": doc_t,
        "dev_sent_f1": sent_f1,
        "dev_doc_f1": doc_f1,
    }
    with open(os.path.join(MODEL_DIR, "artifacts.pkl"), "wb") as f:
        pickle.dump(artifacts, f)
    log.info("Saved artifacts to %s/artifacts.pkl", MODEL_DIR)
    log.info("Dev sent F1: %.4f, Dev doc F1: %.4f", sent_f1, doc_f1)


if __name__ == "__main__":
    main()

